Embedding Feynman Integral (Calabi-Yau) Geometries in Weighted Projective Space

It has recently been demonstrated that Feynman integrals relevant to a wide range of perturbative quantum field theories involve periods of Calabi-Yaus of arbitrarily large dimension. While the number of Calabi-Yau manifolds of dimension three or higher is considerable (if not infinite), those relevant to most known examples come from a very simple class: degree-$2k$ hypersurfaces in $k$-dimensional weighted projective space $\mathbb{WP}^{1,\ldots,1,k}$. In this work, we describe some of the basic properties of these spaces and identify additional examples of Feynman integrals that give rise to hypersurfaces of this type. Details of these examples at three and four loops are included as ancillary files to this work.

==> anc/integrands_and_varieties.m <==
(* ::Package:: *)

(*******************************************************************************************************)
(*******************************************************************************************************)
(*
   Ancillary Mathematica data
    "Embedding Feynman Integral (Calabi-Yau) Geometries in Weighted Projective Space"
       by Jacob Bourjaily, Andrew McLeod, Cristian Vergu, Matthias Volk, Matt von Hippel, & Matthias Wilhelm 
         [arXiv:1910.nnnnn].                                                                
*)
(*******************************************************************************************************)
(*******************************************************************************************************)

(*General Definitions*)
crRule={cr[x_,y_,z_,w_]:>(br@@Sort[{x,y}])(br@@Sort[{z,w}])/((br@@Sort[{x,z}])(br@@Sort[{y,w}]))};



(*-------------------------------------------------*)
(*-------------------------------------------------*)
(*Three-Loop Traintrack Integral I^3 *)
(*-------------------------------------------------*)
(*-------------------------------------------------*)

(* We write this integral in terms of a twistor parametrization
 in e[i,j] where i\[Element][6,..,12] and j\[Element][1,2,3]                 *)
 
traintrack3TwistorParam={{1,0,0,0},{1+e[6,3]+e[7,3]+e[8,3]+e[9,3]+e[10,3]+e[11,3]+e[12,3],1,0,0},{e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3],1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2],1,0},{e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3],e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2],1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1],1},{e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3],e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2],e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1],1},{e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3],e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2],e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1],1},{e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3],e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2],e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1],1},{e[9,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3],e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2],e[9,1]+e[10,1]+e[11,1]+e[12,1],1},{e[10,1] e[11,2] e[12,3],e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2],e[10,1]+e[11,1]+e[12,1],1},{0,e[11,1] e[12,2],e[11,1]+e[12,1],1},{0,0,e[12,1],1},{0,0,0,1}};

traintrack3IntRules={
f1->\[Alpha]1 \[Beta]1+\[Alpha]0 (\[Alpha]1+\[Beta]1),
f2->\[Alpha]2 \[Beta]2+\[Alpha]0 (\[Alpha]2+\[Beta]2)+(\[Alpha]1 \[Beta]2 e[6,2] e[6,3] (1+e[6,2] (1+e[6,3])+e[7,2] (1+e[6,3]+e[7,3])+e[8,2]+e[6,3] e[8,2]+e[7,3] e[8,2]+e[8,2] e[8,3]))/((1+e[6,2] (1+e[6,3])) (e[7,2] e[7,3]+e[6,1] e[7,2] e[7,3]+e[7,3] e[8,2]+e[6,1] e[7,3] e[8,2]+e[7,1] e[7,3] e[8,2]+e[6,3] ((1+e[6,1]) e[7,2]+(1+e[6,1]+e[7,1]) e[8,2])+e[8,2] e[8,3]+e[6,1] e[8,2] e[8,3]+e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,2] (e[6,3]+e[7,1] e[8,2] (e[7,3]+e[8,3])+e[6,1] (e[7,2] e[7,3]+e[8,2] (e[7,3]+e[8,3])))))+((\[Alpha]1 \[Beta]1+\[Alpha]0 (\[Alpha]1+\[Beta]1)) e[6,2] e[6,3] e[7,1] e[7,2] e[8,2] e[8,3] (1+e[6,2] (1+e[6,3])+e[7,2] (1+e[6,3]+e[7,3])+e[8,2]+e[6,3] e[8,2]+e[7,3] e[8,2]+e[8,2] e[8,3]+e[9,2]+e[6,3] e[9,2]+e[7,3] e[9,2]+e[8,3] e[9,2]+e[9,2] e[9,3]))/((1+e[6,2] (1+e[6,3])) (e[7,2] e[7,3]+e[6,1] e[7,2] e[7,3]+e[7,3] e[8,2]+e[6,1] e[7,3] e[8,2]+e[7,1] e[7,3] e[8,2]+e[6,3] ((1+e[6,1]) e[7,2]+(1+e[6,1]+e[7,1]) e[8,2])+e[8,2] e[8,3]+e[6,1] e[8,2] e[8,3]+e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,2] (e[6,3]+e[7,1] e[8,2] (e[7,3]+e[8,3])+e[6,1] (e[7,2] e[7,3]+e[8,2] (e[7,3]+e[8,3])))) (e[8,1] e[9,2] (e[8,2] e[9,3]+e[7,2] (e[8,3]+e[9,3]))+e[7,1] e[7,2] (e[8,2] e[8,3]+e[9,2] (e[8,3]+e[9,3]))))+(\[Alpha]2 \[Beta]1 e[7,1] e[7,2] e[8,2] e[8,3] ((e[6,2]+(1+e[6,1]) e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]) (e[6,3]+(1+e[6,2]) e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]) ((1+e[6,1]+e[7,1]) e[8,2] e[9,3]+(1+e[6,1]) e[7,2] (e[8,3]+e[9,3])+e[6,2] (e[7,3]+e[8,3]+e[9,3]))))/((e[7,2] e[7,3]+e[6,1] e[7,2] e[7,3]+e[7,3] e[8,2]+e[6,1] e[7,3] e[8,2]+e[7,1] e[7,3] e[8,2]+e[6,3] ((1+e[6,1]) e[7,2]+(1+e[6,1]+e[7,1]) e[8,2])+e[8,2] e[8,3]+e[6,1] e[8,2] e[8,3]+e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,2] (e[6,3]+e[7,1] e[8,2] (e[7,3]+e[8,3])+e[6,1] (e[7,2] e[7,3]+e[8,2] (e[7,3]+e[8,3])))) (e[8,1] e[9,2] (e[8,2] e[9,3]+e[7,2] (e[8,3]+e[9,3]))+e[7,1] e[7,2] (e[8,2] e[8,3]+e[9,2] (e[8,3]+e[9,3])))),
f3->\[Alpha]3 \[Beta]3+\[Alpha]0 (\[Alpha]3+\[Beta]3)+(\[Alpha]1 \[Beta]3 e[6,2] e[6,3])/(e[7,2] e[7,3]+e[6,1] e[7,2] e[7,3]+e[7,3] e[8,2]+e[6,1] e[7,3] e[8,2]+e[7,1] e[7,3] e[8,2]+e[6,3] ((1+e[6,1]) e[7,2]+(1+e[6,1]+e[7,1]) e[8,2])+e[8,2] e[8,3]+e[6,1] e[8,2] e[8,3]+e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,2] (e[6,3]+e[7,1] e[8,2] (e[7,3]+e[8,3])+e[6,1] (e[7,2] e[7,3]+e[8,2] (e[7,3]+e[8,3]))))+(\[Beta]1 \[Beta]3 e[7,1] e[7,2] e[8,2] e[8,3])/(e[7,2] e[7,3]+e[6,1] e[7,2] e[7,3]+e[7,3] e[8,2]+e[6,1] e[7,3] e[8,2]+e[7,1] e[7,3] e[8,2]+e[6,3] ((1+e[6,1]) e[7,2]+(1+e[6,1]+e[7,1]) e[8,2])+e[8,2] e[8,3]+e[6,1] e[8,2] e[8,3]+e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,2] (e[6,3]+e[7,1] e[8,2] (e[7,3]+e[8,3])+e[6,1] (e[7,2] e[7,3]+e[8,2] (e[7,3]+e[8,3]))))+(\[Alpha]2 \[Beta]3 (1+e[6,2] (1+e[6,3])))/(1+e[6,2] (1+e[6,3])+e[7,2] (1+e[6,3]+e[7,3])+e[8,2]+e[6,3] e[8,2]+e[7,3] e[8,2]+e[8,2] e[8,3]+e[9,2]+e[6,3] e[9,2]+e[7,3] e[9,2]+e[8,3] e[9,2]+e[9,2] e[9,3])+((1+e[6,2] (1+e[6,3])) (e[8,1] e[9,2] (e[8,2] e[9,3]+e[7,2] (e[8,3]+e[9,3]))+e[7,1] e[7,2] (e[8,2] e[8,3]+e[9,2] (e[8,3]+e[9,3]))) (\[Alpha]2 \[Beta]2+\[Alpha]0 (\[Alpha]2+\[Beta]2)+(\[Alpha]1 \[Beta]2 e[6,2] e[6,3] (1+e[6,2] (1+e[6,3])+e[7,2] (1+e[6,3]+e[7,3])+e[8,2]+e[6,3] e[8,2]+e[7,3] e[8,2]+e[8,2] e[8,3]))/((1+e[6,2] (1+e[6,3])) (e[7,2] e[7,3]+e[6,1] e[7,2] e[7,3]+e[7,3] e[8,2]+e[6,1] e[7,3] e[8,2]+e[7,1] e[7,3] e[8,2]+e[6,3] ((1+e[6,1]) e[7,2]+(1+e[6,1]+e[7,1]) e[8,2])+e[8,2] e[8,3]+e[6,1] e[8,2] e[8,3]+e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,2] (e[6,3]+e[7,1] e[8,2] (e[7,3]+e[8,3])+e[6,1] (e[7,2] e[7,3]+e[8,2] (e[7,3]+e[8,3])))))+((\[Alpha]1 \[Beta]1+\[Alpha]0 (\[Alpha]1+\[Beta]1)) e[6,2] e[6,3] e[7,1] e[7,2] e[8,2] e[8,3] (1+e[6,2] (1+e[6,3])+e[7,2] (1+e[6,3]+e[7,3])+e[8,2]+e[6,3] e[8,2]+e[7,3] e[8,2]+e[8,2] e[8,3]+e[9,2]+e[6,3] e[9,2]+e[7,3] e[9,2]+e[8,3] e[9,2]+e[9,2] e[9,3]))/((1+e[6,2] (1+e[6,3])) (e[7,2] e[7,3]+e[6,1] e[7,2] e[7,3]+e[7,3] e[8,2]+e[6,1] e[7,3] e[8,2]+e[7,1] e[7,3] e[8,2]+e[6,3] ((1+e[6,1]) e[7,2]+(1+e[6,1]+e[7,1]) e[8,2])+e[8,2] e[8,3]+e[6,1] e[8,2] e[8,3]+e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,2] (e[6,3]+e[7,1] e[8,2] (e[7,3]+e[8,3])+e[6,1] (e[7,2] e[7,3]+e[8,2] (e[7,3]+e[8,3])))) (e[8,1] e[9,2] (e[8,2] e[9,3]+e[7,2] (e[8,3]+e[9,3]))+e[7,1] e[7,2] (e[8,2] e[8,3]+e[9,2] (e[8,3]+e[9,3]))))+(\[Alpha]2 \[Beta]1 e[7,1] e[7,2] e[8,2] e[8,3] (e[7,2] e[7,3]+e[6,1] e[7,2] e[7,3]+e[7,3] e[8,2]+e[6,1] e[7,3] e[8,2]+e[7,1] e[7,3] e[8,2]+e[8,2] e[8,3]+e[6,1] e[8,2] e[8,3]+e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[7,3] e[9,2]+e[6,1] e[7,3] e[9,2]+e[7,1] e[7,3] e[9,2]+e[7,3] e[8,1] e[9,2]+e[8,3] e[9,2]+e[6,1] e[8,3] e[9,2]+e[7,1] e[8,3] e[9,2]+e[7,1] e[7,2] e[8,3] e[9,2]+e[8,1] e[8,3] e[9,2]+e[7,2] e[8,1] e[8,3] e[9,2]+e[6,3] ((1+e[6,1]) e[7,2]+(1+e[6,1]+e[7,1]) e[8,2]+(1+e[6,1]+e[7,1]+e[8,1]) e[9,2])+e[9,2] e[9,3]+e[6,1] e[9,2] e[9,3]+e[7,1] e[9,2] e[9,3]+e[7,1] e[7,2] e[9,2] e[9,3]+e[8,1] e[9,2] e[9,3]+e[7,2] e[8,1] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,2] e[9,3]+e[6,2] (e[6,3]+e[7,1] e[7,3] e[8,2]+e[7,1] e[8,2] e[8,3]+e[7,1] e[7,3] e[9,2]+e[7,3] e[8,1] e[9,2]+e[7,1] e[8,3] e[9,2]+e[8,1] e[8,3] e[9,2]+e[7,1] e[9,2] e[9,3]+e[8,1] e[9,2] e[9,3]+e[6,1] (e[7,2] e[7,3]+e[8,2] e[8,3]+e[8,3] e[9,2]+e[7,3] (e[8,2]+e[9,2])+e[9,2] e[9,3]))))/((e[7,2] e[7,3]+e[6,1] e[7,2] e[7,3]+e[7,3] e[8,2]+e[6,1] e[7,3] e[8,2]+e[7,1] e[7,3] e[8,2]+e[6,3] ((1+e[6,1]) e[7,2]+(1+e[6,1]+e[7,1]) e[8,2])+e[8,2] e[8,3]+e[6,1] e[8,2] e[8,3]+e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,2] (e[6,3]+e[7,1] e[8,2] (e[7,3]+e[8,3])+e[6,1] (e[7,2] e[7,3]+e[8,2] (e[7,3]+e[8,3])))) (e[8,1] e[9,2] (e[8,2] e[9,3]+e[7,2] (e[8,3]+e[9,3]))+e[7,1] e[7,2] (e[8,2] e[8,3]+e[9,2] (e[8,3]+e[9,3]))))))/((1+e[6,2] (1+e[6,3])+e[7,2] (1+e[6,3]+e[7,3])+e[8,2]+e[6,3] e[8,2]+e[7,3] e[8,2]+e[8,2] e[8,3]+e[9,2]+e[6,3] e[9,2]+e[7,3] e[9,2]+e[8,3] e[9,2]+e[9,2] e[9,3]) (e[8,1] e[8,2] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,3] e[10,2]+e[8,2] e[9,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[10,2] e[10,3]+e[8,2] e[9,1] e[10,2] e[10,3]+e[9,1] e[9,2] e[10,2] e[10,3]+e[7,1] e[7,2] (e[8,2] e[8,3]+e[9,2] e[9,3]+e[9,3] e[10,2]+e[8,3] (e[9,2]+e[10,2])+e[10,2] e[10,3])+e[7,2] (e[9,1] e[10,2] (e[8,3]+e[9,3]+e[10,3])+e[8,1] (e[9,2] e[9,3]+e[8,3] (e[9,2]+e[10,2])+e[10,2] (e[9,3]+e[10,3])))))+(\[Alpha]1 \[Alpha]3 e[6,2] e[6,3] e[9,1] e[9,2] e[10,2] e[10,3])/((e[7,2] e[7,3]+e[6,1] e[7,2] e[7,3]+e[7,3] e[8,2]+e[6,1] e[7,3] e[8,2]+e[7,1] e[7,3] e[8,2]+e[6,3] ((1+e[6,1]) e[7,2]+(1+e[6,1]+e[7,1]) e[8,2])+e[8,2] e[8,3]+e[6,1] e[8,2] e[8,3]+e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,2] (e[6,3]+e[7,1] e[8,2] (e[7,3]+e[8,3])+e[6,1] (e[7,2] e[7,3]+e[8,2] (e[7,3]+e[8,3])))) (e[8,1] e[8,2] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,3] e[10,2]+e[8,2] e[9,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[10,2] e[10,3]+e[8,2] e[9,1] e[10,2] e[10,3]+e[9,1] e[9,2] e[10,2] e[10,3]+e[7,1] e[7,2] (e[8,2] e[8,3]+e[9,2] e[9,3]+e[9,3] e[10,2]+e[8,3] (e[9,2]+e[10,2])+e[10,2] e[10,3])+e[7,2] (e[9,1] e[10,2] (e[8,3]+e[9,3]+e[10,3])+e[8,1] (e[9,2] e[9,3]+e[8,3] (e[9,2]+e[10,2])+e[10,2] (e[9,3]+e[10,3])))))+(\[Alpha]3 \[Beta]2 (e[8,1] e[9,2] (e[8,2] e[9,3]+e[7,2] (e[8,3]+e[9,3]))+e[7,1] e[7,2] (e[8,2] e[8,3]+e[9,2] (e[8,3]+e[9,3]))) (1+e[6,2] (1+e[6,3])+e[7,2] (1+e[6,3]+e[7,3])+e[8,2]+e[6,3] e[8,2]+e[7,3] e[8,2]+e[8,2] e[8,3]+e[9,2]+e[6,3] e[9,2]+e[7,3] e[9,2]+e[8,3] e[9,2]+e[9,2] e[9,3]+e[10,2]+e[6,3] e[10,2]+e[7,3] e[10,2]+e[8,3] e[10,2]+e[9,3] e[10,2]+e[10,2] e[10,3]))/((1+e[6,2] (1+e[6,3])+e[7,2] (1+e[6,3]+e[7,3])+e[8,2]+e[6,3] e[8,2]+e[7,3] e[8,2]+e[8,2] e[8,3]+e[9,2]+e[6,3] e[9,2]+e[7,3] e[9,2]+e[8,3] e[9,2]+e[9,2] e[9,3]) (e[8,1] e[8,2] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,3] e[10,2]+e[8,2] e[9,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[10,2] e[10,3]+e[8,2] e[9,1] e[10,2] e[10,3]+e[9,1] e[9,2] e[10,2] e[10,3]+e[7,1] e[7,2] (e[8,2] e[8,3]+e[9,2] e[9,3]+e[9,3] e[10,2]+e[8,3] (e[9,2]+e[10,2])+e[10,2] e[10,3])+e[7,2] (e[9,1] e[10,2] (e[8,3]+e[9,3]+e[10,3])+e[8,1] (e[9,2] e[9,3]+e[8,3] (e[9,2]+e[10,2])+e[10,2] (e[9,3]+e[10,3])))))+(\[Alpha]3 \[Beta]1 e[7,1] e[7,2] e[8,2] e[8,3] (e[7,2] e[7,3]+e[6,1] e[7,2] e[7,3]+e[7,3] e[8,2]+e[6,1] e[7,3] e[8,2]+e[7,1] e[7,3] e[8,2]+e[8,2] e[8,3]+e[6,1] e[8,2] e[8,3]+e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[7,3] e[9,2]+e[6,1] e[7,3] e[9,2]+e[7,1] e[7,3] e[9,2]+e[7,3] e[8,1] e[9,2]+e[8,3] e[9,2]+e[6,1] e[8,3] e[9,2]+e[7,1] e[8,3] e[9,2]+e[7,1] e[7,2] e[8,3] e[9,2]+e[8,1] e[8,3] e[9,2]+e[7,2] e[8,1] e[8,3] e[9,2]+e[9,2] e[9,3]+e[6,1] e[9,2] e[9,3]+e[7,1] e[9,2] e[9,3]+e[7,1] e[7,2] e[9,2] e[9,3]+e[8,1] e[9,2] e[9,3]+e[7,2] e[8,1] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,2] e[9,3]+e[7,3] e[10,2]+e[6,1] e[7,3] e[10,2]+e[7,1] e[7,3] e[10,2]+e[7,3] e[8,1] e[10,2]+e[8,3] e[10,2]+e[6,1] e[8,3] e[10,2]+e[7,1] e[8,3] e[10,2]+e[7,1] e[7,2] e[8,3] e[10,2]+e[8,1] e[8,3] e[10,2]+e[7,2] e[8,1] e[8,3] e[10,2]+e[7,3] e[9,1] e[10,2]+e[8,3] e[9,1] e[10,2]+e[7,2] e[8,3] e[9,1] e[10,2]+e[9,3] e[10,2]+e[6,1] e[9,3] e[10,2]+e[7,1] e[9,3] e[10,2]+e[7,1] e[7,2] e[9,3] e[10,2]+e[8,1] e[9,3] e[10,2]+e[7,2] e[8,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[9,3] e[10,2]+e[9,1] e[9,3] e[10,2]+e[7,2] e[9,1] e[9,3] e[10,2]+e[8,2] e[9,1] e[9,3] e[10,2]+e[6,3] ((1+e[6,1]) e[7,2]+(1+e[6,1]+e[7,1]) e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2])+e[10,2] e[10,3]+e[6,1] e[10,2] e[10,3]+e[7,1] e[10,2] e[10,3]+e[7,1] e[7,2] e[10,2] e[10,3]+e[8,1] e[10,2] e[10,3]+e[7,2] e[8,1] e[10,2] e[10,3]+e[8,1] e[8,2] e[10,2] e[10,3]+e[9,1] e[10,2] e[10,3]+e[7,2] e[9,1] e[10,2] e[10,3]+e[8,2] e[9,1] e[10,2] e[10,3]+e[9,1] e[9,2] e[10,2] e[10,3]+e[6,2] (e[6,3]+e[7,1] e[7,3] e[8,2]+e[7,1] e[8,2] e[8,3]+e[7,1] e[7,3] e[9,2]+e[7,3] e[8,1] e[9,2]+e[7,1] e[8,3] e[9,2]+e[8,1] e[8,3] e[9,2]+e[7,1] e[9,2] e[9,3]+e[8,1] e[9,2] e[9,3]+e[7,1] e[7,3] e[10,2]+e[7,3] e[8,1] e[10,2]+e[7,1] e[8,3] e[10,2]+e[8,1] e[8,3] e[10,2]+e[7,3] e[9,1] e[10,2]+e[8,3] e[9,1] e[10,2]+e[7,1] e[9,3] e[10,2]+e[8,1] e[9,3] e[10,2]+e[9,1] e[9,3] e[10,2]+e[7,1] e[10,2] e[10,3]+e[8,1] e[10,2] e[10,3]+e[9,1] e[10,2] e[10,3]+e[6,1] (e[7,2] e[7,3]+e[8,2] e[8,3]+e[8,3] e[9,2]+e[9,2] e[9,3]+e[8,3] e[10,2]+e[9,3] e[10,2]+e[7,3] (e[8,2]+e[9,2]+e[10,2])+e[10,2] e[10,3]))))/((e[7,2] e[7,3]+e[6,1] e[7,2] e[7,3]+e[7,3] e[8,2]+e[6,1] e[7,3] e[8,2]+e[7,1] e[7,3] e[8,2]+e[6,3] ((1+e[6,1]) e[7,2]+(1+e[6,1]+e[7,1]) e[8,2])+e[8,2] e[8,3]+e[6,1] e[8,2] e[8,3]+e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,2] (e[6,3]+e[7,1] e[8,2] (e[7,3]+e[8,3])+e[6,1] (e[7,2] e[7,3]+e[8,2] (e[7,3]+e[8,3])))) (e[8,1] e[8,2] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,3] e[10,2]+e[8,2] e[9,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[10,2] e[10,3]+e[8,2] e[9,1] e[10,2] e[10,3]+e[9,1] e[9,2] e[10,2] e[10,3]+e[7,1] e[7,2] (e[8,2] e[8,3]+e[9,2] e[9,3]+e[9,3] e[10,2]+e[8,3] (e[9,2]+e[10,2])+e[10,2] e[10,3])+e[7,2] (e[9,1] e[10,2] (e[8,3]+e[9,3]+e[10,3])+e[8,1] (e[9,2] e[9,3]+e[8,3] (e[9,2]+e[10,2])+e[10,2] (e[9,3]+e[10,3]))))),
g3->\[Alpha]0+(\[Beta]3 (e[8,1] e[8,2] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,3] e[10,2]+e[8,2] e[9,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[10,2] e[10,3]+e[8,2] e[9,1] e[10,2] e[10,3]+e[9,1] e[9,2] e[10,2] e[10,3]+e[7,1] e[7,2] (e[8,2] e[8,3]+e[9,2] e[9,3]+e[9,3] e[10,2]+e[8,3] (e[9,2]+e[10,2])+e[10,2] e[10,3])+e[7,2] (e[9,1] e[10,2] (e[8,3]+e[9,3]+e[10,3])+e[8,1] (e[9,2] e[9,3]+e[8,3] (e[9,2]+e[10,2])+e[10,2] (e[9,3]+e[10,3])))))/(e[8,1] e[8,2] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,3] e[10,2]+e[8,2] e[9,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[10,2] e[10,3]+e[8,2] e[9,1] e[10,2] e[10,3]+e[9,1] e[9,2] e[10,2] e[10,3]+e[8,1] e[8,2] e[9,3] e[11,2]+e[8,2] e[9,1] e[9,3] e[11,2]+e[8,2] e[9,3] e[10,1] e[11,2]+e[8,1] e[8,2] e[10,3] e[11,2]+e[8,2] e[9,1] e[10,3] e[11,2]+e[9,1] e[9,2] e[10,3] e[11,2]+e[8,2] e[10,1] e[10,3] e[11,2]+e[9,2] e[10,1] e[10,3] e[11,2]+e[8,1] e[8,2] e[11,2] e[11,3]+e[8,2] e[9,1] e[11,2] e[11,3]+e[9,1] e[9,2] e[11,2] e[11,3]+e[8,2] e[10,1] e[11,2] e[11,3]+e[9,2] e[10,1] e[11,2] e[11,3]+e[10,1] e[10,2] e[11,2] e[11,3]+e[8,1] e[8,2] e[9,3] e[12,2]+e[8,2] e[9,1] e[9,3] e[12,2]+e[8,2] e[9,3] e[10,1] e[12,2]+e[8,1] e[8,2] e[10,3] e[12,2]+e[8,2] e[9,1] e[10,3] e[12,2]+e[9,1] e[9,2] e[10,3] e[12,2]+e[8,2] e[10,1] e[10,3] e[12,2]+e[9,2] e[10,1] e[10,3] e[12,2]+e[8,2] e[9,3] e[11,1] e[12,2]+e[8,2] e[10,3] e[11,1] e[12,2]+e[9,2] e[10,3] e[11,1] e[12,2]+e[8,1] e[8,2] e[11,3] e[12,2]+e[8,2] e[9,1] e[11,3] e[12,2]+e[9,1] e[9,2] e[11,3] e[12,2]+e[8,2] e[10,1] e[11,3] e[12,2]+e[9,2] e[10,1] e[11,3] e[12,2]+e[10,1] e[10,2] e[11,3] e[12,2]+e[8,2] e[11,1] e[11,3] e[12,2]+e[9,2] e[11,1] e[11,3] e[12,2]+e[10,2] e[11,1] e[11,3] e[12,2]+e[8,1] e[8,2] e[12,2] e[12,3]+e[8,2] e[9,1] e[12,2] e[12,3]+e[9,1] e[9,2] e[12,2] e[12,3]+e[8,2] e[10,1] e[12,2] e[12,3]+e[9,2] e[10,1] e[12,2] e[12,3]+e[10,1] e[10,2] e[12,2] e[12,3]+e[8,2] e[11,1] e[12,2] e[12,3]+e[9,2] e[11,1] e[12,2] e[12,3]+e[10,2] e[11,1] e[12,2] e[12,3]+e[11,1] e[11,2] e[12,2] e[12,3]+e[7,1] e[7,2] (e[8,2] e[8,3]+e[9,2] e[9,3]+e[9,3] e[10,2]+e[10,2] e[10,3]+e[9,3] e[11,2]+e[10,3] e[11,2]+e[11,2] e[11,3]+e[9,3] e[12,2]+e[10,3] e[12,2]+e[11,3] e[12,2]+e[8,3] (e[9,2]+e[10,2]+e[11,2]+e[12,2])+e[12,2] e[12,3])+e[7,2] (e[9,1] e[9,3] e[10,2]+e[9,1] e[10,2] e[10,3]+e[9,1] e[9,3] e[11,2]+e[9,3] e[10,1] e[11,2]+e[9,1] e[10,3] e[11,2]+e[10,1] e[10,3] e[11,2]+e[9,1] e[11,2] e[11,3]+e[10,1] e[11,2] e[11,3]+e[9,1] e[9,3] e[12,2]+e[9,3] e[10,1] e[12,2]+e[9,1] e[10,3] e[12,2]+e[10,1] e[10,3] e[12,2]+e[9,3] e[11,1] e[12,2]+e[10,3] e[11,1] e[12,2]+e[9,1] e[11,3] e[12,2]+e[10,1] e[11,3] e[12,2]+e[11,1] e[11,3] e[12,2]+e[8,3] (e[11,1] e[12,2]+e[10,1] (e[11,2]+e[12,2])+e[9,1] (e[10,2]+e[11,2]+e[12,2]))+e[9,1] e[12,2] e[12,3]+e[10,1] e[12,2] e[12,3]+e[11,1] e[12,2] e[12,3]+e[8,1] (e[9,2] e[9,3]+e[9,3] e[10,2]+e[10,2] e[10,3]+e[9,3] e[11,2]+e[10,3] e[11,2]+e[11,2] e[11,3]+e[9,3] e[12,2]+e[10,3] e[12,2]+e[11,3] e[12,2]+e[8,3] (e[9,2]+e[10,2]+e[11,2]+e[12,2])+e[12,2] e[12,3])))+(\[Beta]2 (e[8,1] e[9,2] (e[8,2] e[9,3]+e[7,2] (e[8,3]+e[9,3]))+e[7,1] e[7,2] (e[8,2] e[8,3]+e[9,2] (e[8,3]+e[9,3]))) (1+e[6,2] (1+e[6,3])+e[7,2] (1+e[6,3]+e[7,3])+e[8,2]+e[6,3] e[8,2]+e[7,3] e[8,2]+e[8,2] e[8,3]+e[9,2]+e[6,3] e[9,2]+e[7,3] e[9,2]+e[8,3] e[9,2]+e[9,2] e[9,3]+e[10,2]+e[6,3] e[10,2]+e[7,3] e[10,2]+e[8,3] e[10,2]+e[9,3] e[10,2]+e[10,2] e[10,3]+e[11,2]+e[6,3] e[11,2]+e[7,3] e[11,2]+e[8,3] e[11,2]+e[9,3] e[11,2]+e[10,3] e[11,2]+e[11,2] e[11,3]+e[12,2]+e[6,3] e[12,2]+e[7,3] e[12,2]+e[8,3] e[12,2]+e[9,3] e[12,2]+e[10,3] e[12,2]+e[11,3] e[12,2]+e[12,2] e[12,3]))/((1+e[6,2] (1+e[6,3])+e[7,2] (1+e[6,3]+e[7,3])+e[8,2]+e[6,3] e[8,2]+e[7,3] e[8,2]+e[8,2] e[8,3]+e[9,2]+e[6,3] e[9,2]+e[7,3] e[9,2]+e[8,3] e[9,2]+e[9,2] e[9,3]) (e[8,1] e[8,2] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,3] e[10,2]+e[8,2] e[9,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[10,2] e[10,3]+e[8,2] e[9,1] e[10,2] e[10,3]+e[9,1] e[9,2] e[10,2] e[10,3]+e[8,1] e[8,2] e[9,3] e[11,2]+e[8,2] e[9,1] e[9,3] e[11,2]+e[8,2] e[9,3] e[10,1] e[11,2]+e[8,1] e[8,2] e[10,3] e[11,2]+e[8,2] e[9,1] e[10,3] e[11,2]+e[9,1] e[9,2] e[10,3] e[11,2]+e[8,2] e[10,1] e[10,3] e[11,2]+e[9,2] e[10,1] e[10,3] e[11,2]+e[8,1] e[8,2] e[11,2] e[11,3]+e[8,2] e[9,1] e[11,2] e[11,3]+e[9,1] e[9,2] e[11,2] e[11,3]+e[8,2] e[10,1] e[11,2] e[11,3]+e[9,2] e[10,1] e[11,2] e[11,3]+e[10,1] e[10,2] e[11,2] e[11,3]+e[8,1] e[8,2] e[9,3] e[12,2]+e[8,2] e[9,1] e[9,3] e[12,2]+e[8,2] e[9,3] e[10,1] e[12,2]+e[8,1] e[8,2] e[10,3] e[12,2]+e[8,2] e[9,1] e[10,3] e[12,2]+e[9,1] e[9,2] e[10,3] e[12,2]+e[8,2] e[10,1] e[10,3] e[12,2]+e[9,2] e[10,1] e[10,3] e[12,2]+e[8,2] e[9,3] e[11,1] e[12,2]+e[8,2] e[10,3] e[11,1] e[12,2]+e[9,2] e[10,3] e[11,1] e[12,2]+e[8,1] e[8,2] e[11,3] e[12,2]+e[8,2] e[9,1] e[11,3] e[12,2]+e[9,1] e[9,2] e[11,3] e[12,2]+e[8,2] e[10,1] e[11,3] e[12,2]+e[9,2] e[10,1] e[11,3] e[12,2]+e[10,1] e[10,2] e[11,3] e[12,2]+e[8,2] e[11,1] e[11,3] e[12,2]+e[9,2] e[11,1] e[11,3] e[12,2]+e[10,2] e[11,1] e[11,3] e[12,2]+e[8,1] e[8,2] e[12,2] e[12,3]+e[8,2] e[9,1] e[12,2] e[12,3]+e[9,1] e[9,2] e[12,2] e[12,3]+e[8,2] e[10,1] e[12,2] e[12,3]+e[9,2] e[10,1] e[12,2] e[12,3]+e[10,1] e[10,2] e[12,2] e[12,3]+e[8,2] e[11,1] e[12,2] e[12,3]+e[9,2] e[11,1] e[12,2] e[12,3]+e[10,2] e[11,1] e[12,2] e[12,3]+e[11,1] e[11,2] e[12,2] e[12,3]+e[7,1] e[7,2] (e[8,2] e[8,3]+e[9,2] e[9,3]+e[9,3] e[10,2]+e[10,2] e[10,3]+e[9,3] e[11,2]+e[10,3] e[11,2]+e[11,2] e[11,3]+e[9,3] e[12,2]+e[10,3] e[12,2]+e[11,3] e[12,2]+e[8,3] (e[9,2]+e[10,2]+e[11,2]+e[12,2])+e[12,2] e[12,3])+e[7,2] (e[9,1] e[9,3] e[10,2]+e[9,1] e[10,2] e[10,3]+e[9,1] e[9,3] e[11,2]+e[9,3] e[10,1] e[11,2]+e[9,1] e[10,3] e[11,2]+e[10,1] e[10,3] e[11,2]+e[9,1] e[11,2] e[11,3]+e[10,1] e[11,2] e[11,3]+e[9,1] e[9,3] e[12,2]+e[9,3] e[10,1] e[12,2]+e[9,1] e[10,3] e[12,2]+e[10,1] e[10,3] e[12,2]+e[9,3] e[11,1] e[12,2]+e[10,3] e[11,1] e[12,2]+e[9,1] e[11,3] e[12,2]+e[10,1] e[11,3] e[12,2]+e[11,1] e[11,3] e[12,2]+e[8,3] (e[11,1] e[12,2]+e[10,1] (e[11,2]+e[12,2])+e[9,1] (e[10,2]+e[11,2]+e[12,2]))+e[9,1] e[12,2] e[12,3]+e[10,1] e[12,2] e[12,3]+e[11,1] e[12,2] e[12,3]+e[8,1] (e[9,2] e[9,3]+e[9,3] e[10,2]+e[10,2] e[10,3]+e[9,3] e[11,2]+e[10,3] e[11,2]+e[11,2] e[11,3]+e[9,3] e[12,2]+e[10,3] e[12,2]+e[11,3] e[12,2]+e[8,3] (e[9,2]+e[10,2]+e[11,2]+e[12,2])+e[12,2] e[12,3]))))+(\[Alpha]2 (1+e[6,2] (1+e[6,3])) (e[11,1] e[12,2] (e[11,2] e[12,3]+e[10,2] (e[11,3]+e[12,3]))+e[10,1] e[10,2] (e[11,2] e[11,3]+e[12,2] (e[11,3]+e[12,3]))))/((1+e[6,2] (1+e[6,3])+e[7,2] (1+e[6,3]+e[7,3])+e[8,2]+e[6,3] e[8,2]+e[7,3] e[8,2]+e[8,2] e[8,3]+e[9,2]+e[6,3] e[9,2]+e[7,3] e[9,2]+e[8,3] e[9,2]+e[9,2] e[9,3]) (e[8,1] e[8,2] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,3] e[10,2]+e[8,2] e[9,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[10,2] e[10,3]+e[8,2] e[9,1] e[10,2] e[10,3]+e[9,1] e[9,2] e[10,2] e[10,3]+e[8,1] e[8,2] e[9,3] e[11,2]+e[8,2] e[9,1] e[9,3] e[11,2]+e[8,2] e[9,3] e[10,1] e[11,2]+e[8,1] e[8,2] e[10,3] e[11,2]+e[8,2] e[9,1] e[10,3] e[11,2]+e[9,1] e[9,2] e[10,3] e[11,2]+e[8,2] e[10,1] e[10,3] e[11,2]+e[9,2] e[10,1] e[10,3] e[11,2]+e[8,1] e[8,2] e[11,2] e[11,3]+e[8,2] e[9,1] e[11,2] e[11,3]+e[9,1] e[9,2] e[11,2] e[11,3]+e[8,2] e[10,1] e[11,2] e[11,3]+e[9,2] e[10,1] e[11,2] e[11,3]+e[10,1] e[10,2] e[11,2] e[11,3]+e[8,1] e[8,2] e[9,3] e[12,2]+e[8,2] e[9,1] e[9,3] e[12,2]+e[8,2] e[9,3] e[10,1] e[12,2]+e[8,1] e[8,2] e[10,3] e[12,2]+e[8,2] e[9,1] e[10,3] e[12,2]+e[9,1] e[9,2] e[10,3] e[12,2]+e[8,2] e[10,1] e[10,3] e[12,2]+e[9,2] e[10,1] e[10,3] e[12,2]+e[8,2] e[9,3] e[11,1] e[12,2]+e[8,2] e[10,3] e[11,1] e[12,2]+e[9,2] e[10,3] e[11,1] e[12,2]+e[8,1] e[8,2] e[11,3] e[12,2]+e[8,2] e[9,1] e[11,3] e[12,2]+e[9,1] e[9,2] e[11,3] e[12,2]+e[8,2] e[10,1] e[11,3] e[12,2]+e[9,2] e[10,1] e[11,3] e[12,2]+e[10,1] e[10,2] e[11,3] e[12,2]+e[8,2] e[11,1] e[11,3] e[12,2]+e[9,2] e[11,1] e[11,3] e[12,2]+e[10,2] e[11,1] e[11,3] e[12,2]+e[8,1] e[8,2] e[12,2] e[12,3]+e[8,2] e[9,1] e[12,2] e[12,3]+e[9,1] e[9,2] e[12,2] e[12,3]+e[8,2] e[10,1] e[12,2] e[12,3]+e[9,2] e[10,1] e[12,2] e[12,3]+e[10,1] e[10,2] e[12,2] e[12,3]+e[8,2] e[11,1] e[12,2] e[12,3]+e[9,2] e[11,1] e[12,2] e[12,3]+e[10,2] e[11,1] e[12,2] e[12,3]+e[11,1] e[11,2] e[12,2] e[12,3]+e[7,1] e[7,2] (e[8,2] e[8,3]+e[9,2] e[9,3]+e[9,3] e[10,2]+e[10,2] e[10,3]+e[9,3] e[11,2]+e[10,3] e[11,2]+e[11,2] e[11,3]+e[9,3] e[12,2]+e[10,3] e[12,2]+e[11,3] e[12,2]+e[8,3] (e[9,2]+e[10,2]+e[11,2]+e[12,2])+e[12,2] e[12,3])+e[7,2] (e[9,1] e[9,3] e[10,2]+e[9,1] e[10,2] e[10,3]+e[9,1] e[9,3] e[11,2]+e[9,3] e[10,1] e[11,2]+e[9,1] e[10,3] e[11,2]+e[10,1] e[10,3] e[11,2]+e[9,1] e[11,2] e[11,3]+e[10,1] e[11,2] e[11,3]+e[9,1] e[9,3] e[12,2]+e[9,3] e[10,1] e[12,2]+e[9,1] e[10,3] e[12,2]+e[10,1] e[10,3] e[12,2]+e[9,3] e[11,1] e[12,2]+e[10,3] e[11,1] e[12,2]+e[9,1] e[11,3] e[12,2]+e[10,1] e[11,3] e[12,2]+e[11,1] e[11,3] e[12,2]+e[8,3] (e[11,1] e[12,2]+e[10,1] (e[11,2]+e[12,2])+e[9,1] (e[10,2]+e[11,2]+e[12,2]))+e[9,1] e[12,2] e[12,3]+e[10,1] e[12,2] e[12,3]+e[11,1] e[12,2] e[12,3]+e[8,1] (e[9,2] e[9,3]+e[9,3] e[10,2]+e[10,2] e[10,3]+e[9,3] e[11,2]+e[10,3] e[11,2]+e[11,2] e[11,3]+e[9,3] e[12,2]+e[10,3] e[12,2]+e[11,3] e[12,2]+e[8,3] (e[9,2]+e[10,2]+e[11,2]+e[12,2])+e[12,2] e[12,3]))))+(\[Beta]1 e[7,1] e[7,2] e[8,2] e[8,3] (e[7,2] e[7,3]+e[6,1] e[7,2] e[7,3]+e[7,3] e[8,2]+e[6,1] e[7,3] e[8,2]+e[7,1] e[7,3] e[8,2]+e[8,2] e[8,3]+e[6,1] e[8,2] e[8,3]+e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[7,3] e[9,2]+e[6,1] e[7,3] e[9,2]+e[7,1] e[7,3] e[9,2]+e[7,3] e[8,1] e[9,2]+e[8,3] e[9,2]+e[6,1] e[8,3] e[9,2]+e[7,1] e[8,3] e[9,2]+e[7,1] e[7,2] e[8,3] e[9,2]+e[8,1] e[8,3] e[9,2]+e[7,2] e[8,1] e[8,3] e[9,2]+e[9,2] e[9,3]+e[6,1] e[9,2] e[9,3]+e[7,1] e[9,2] e[9,3]+e[7,1] e[7,2] e[9,2] e[9,3]+e[8,1] e[9,2] e[9,3]+e[7,2] e[8,1] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,2] e[9,3]+e[7,3] e[10,2]+e[6,1] e[7,3] e[10,2]+e[7,1] e[7,3] e[10,2]+e[7,3] e[8,1] e[10,2]+e[8,3] e[10,2]+e[6,1] e[8,3] e[10,2]+e[7,1] e[8,3] e[10,2]+e[7,1] e[7,2] e[8,3] e[10,2]+e[8,1] e[8,3] e[10,2]+e[7,2] e[8,1] e[8,3] e[10,2]+e[7,3] e[9,1] e[10,2]+e[8,3] e[9,1] e[10,2]+e[7,2] e[8,3] e[9,1] e[10,2]+e[9,3] e[10,2]+e[6,1] e[9,3] e[10,2]+e[7,1] e[9,3] e[10,2]+e[7,1] e[7,2] e[9,3] e[10,2]+e[8,1] e[9,3] e[10,2]+e[7,2] e[8,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[9,3] e[10,2]+e[9,1] e[9,3] e[10,2]+e[7,2] e[9,1] e[9,3] e[10,2]+e[8,2] e[9,1] e[9,3] e[10,2]+e[10,2] e[10,3]+e[6,1] e[10,2] e[10,3]+e[7,1] e[10,2] e[10,3]+e[7,1] e[7,2] e[10,2] e[10,3]+e[8,1] e[10,2] e[10,3]+e[7,2] e[8,1] e[10,2] e[10,3]+e[8,1] e[8,2] e[10,2] e[10,3]+e[9,1] e[10,2] e[10,3]+e[7,2] e[9,1] e[10,2] e[10,3]+e[8,2] e[9,1] e[10,2] e[10,3]+e[9,1] e[9,2] e[10,2] e[10,3]+e[7,3] e[11,2]+e[6,1] e[7,3] e[11,2]+e[7,1] e[7,3] e[11,2]+e[7,3] e[8,1] e[11,2]+e[8,3] e[11,2]+e[6,1] e[8,3] e[11,2]+e[7,1] e[8,3] e[11,2]+e[7,1] e[7,2] e[8,3] e[11,2]+e[8,1] e[8,3] e[11,2]+e[7,2] e[8,1] e[8,3] e[11,2]+e[7,3] e[9,1] e[11,2]+e[8,3] e[9,1] e[11,2]+e[7,2] e[8,3] e[9,1] e[11,2]+e[9,3] e[11,2]+e[6,1] e[9,3] e[11,2]+e[7,1] e[9,3] e[11,2]+e[7,1] e[7,2] e[9,3] e[11,2]+e[8,1] e[9,3] e[11,2]+e[7,2] e[8,1] e[9,3] e[11,2]+e[8,1] e[8,2] e[9,3] e[11,2]+e[9,1] e[9,3] e[11,2]+e[7,2] e[9,1] e[9,3] e[11,2]+e[8,2] e[9,1] e[9,3] e[11,2]+e[7,3] e[10,1] e[11,2]+e[8,3] e[10,1] e[11,2]+e[7,2] e[8,3] e[10,1] e[11,2]+e[9,3] e[10,1] e[11,2]+e[7,2] e[9,3] e[10,1] e[11,2]+e[8,2] e[9,3] e[10,1] e[11,2]+e[10,3] e[11,2]+e[6,1] e[10,3] e[11,2]+e[7,1] e[10,3] e[11,2]+e[7,1] e[7,2] e[10,3] e[11,2]+e[8,1] e[10,3] e[11,2]+e[7,2] e[8,1] e[10,3] e[11,2]+e[8,1] e[8,2] e[10,3] e[11,2]+e[9,1] e[10,3] e[11,2]+e[7,2] e[9,1] e[10,3] e[11,2]+e[8,2] e[9,1] e[10,3] e[11,2]+e[9,1] e[9,2] e[10,3] e[11,2]+e[10,1] e[10,3] e[11,2]+e[7,2] e[10,1] e[10,3] e[11,2]+e[8,2] e[10,1] e[10,3] e[11,2]+e[9,2] e[10,1] e[10,3] e[11,2]+e[11,2] e[11,3]+e[6,1] e[11,2] e[11,3]+e[7,1] e[11,2] e[11,3]+e[7,1] e[7,2] e[11,2] e[11,3]+e[8,1] e[11,2] e[11,3]+e[7,2] e[8,1] e[11,2] e[11,3]+e[8,1] e[8,2] e[11,2] e[11,3]+e[9,1] e[11,2] e[11,3]+e[7,2] e[9,1] e[11,2] e[11,3]+e[8,2] e[9,1] e[11,2] e[11,3]+e[9,1] e[9,2] e[11,2] e[11,3]+e[10,1] e[11,2] e[11,3]+e[7,2] e[10,1] e[11,2] e[11,3]+e[8,2] e[10,1] e[11,2] e[11,3]+e[9,2] e[10,1] e[11,2] e[11,3]+e[10,1] e[10,2] e[11,2] e[11,3]+e[7,3] e[12,2]+e[6,1] e[7,3] e[12,2]+e[7,1] e[7,3] e[12,2]+e[7,3] e[8,1] e[12,2]+e[8,3] e[12,2]+e[6,1] e[8,3] e[12,2]+e[7,1] e[8,3] e[12,2]+e[7,1] e[7,2] e[8,3] e[12,2]+e[8,1] e[8,3] e[12,2]+e[7,2] e[8,1] e[8,3] e[12,2]+e[7,3] e[9,1] e[12,2]+e[8,3] e[9,1] e[12,2]+e[7,2] e[8,3] e[9,1] e[12,2]+e[9,3] e[12,2]+e[6,1] e[9,3] e[12,2]+e[7,1] e[9,3] e[12,2]+e[7,1] e[7,2] e[9,3] e[12,2]+e[8,1] e[9,3] e[12,2]+e[7,2] e[8,1] e[9,3] e[12,2]+e[8,1] e[8,2] e[9,3] e[12,2]+e[9,1] e[9,3] e[12,2]+e[7,2] e[9,1] e[9,3] e[12,2]+e[8,2] e[9,1] e[9,3] e[12,2]+e[7,3] e[10,1] e[12,2]+e[8,3] e[10,1] e[12,2]+e[7,2] e[8,3] e[10,1] e[12,2]+e[9,3] e[10,1] e[12,2]+e[7,2] e[9,3] e[10,1] e[12,2]+e[8,2] e[9,3] e[10,1] e[12,2]+e[10,3] e[12,2]+e[6,1] e[10,3] e[12,2]+e[7,1] e[10,3] e[12,2]+e[7,1] e[7,2] e[10,3] e[12,2]+e[8,1] e[10,3] e[12,2]+e[7,2] e[8,1] e[10,3] e[12,2]+e[8,1] e[8,2] e[10,3] e[12,2]+e[9,1] e[10,3] e[12,2]+e[7,2] e[9,1] e[10,3] e[12,2]+e[8,2] e[9,1] e[10,3] e[12,2]+e[9,1] e[9,2] e[10,3] e[12,2]+e[10,1] e[10,3] e[12,2]+e[7,2] e[10,1] e[10,3] e[12,2]+e[8,2] e[10,1] e[10,3] e[12,2]+e[9,2] e[10,1] e[10,3] e[12,2]+e[7,3] e[11,1] e[12,2]+e[8,3] e[11,1] e[12,2]+e[7,2] e[8,3] e[11,1] e[12,2]+e[9,3] e[11,1] e[12,2]+e[7,2] e[9,3] e[11,1] e[12,2]+e[8,2] e[9,3] e[11,1] e[12,2]+e[10,3] e[11,1] e[12,2]+e[7,2] e[10,3] e[11,1] e[12,2]+e[8,2] e[10,3] e[11,1] e[12,2]+e[9,2] e[10,3] e[11,1] e[12,2]+e[11,3] e[12,2]+e[6,1] e[11,3] e[12,2]+e[7,1] e[11,3] e[12,2]+e[7,1] e[7,2] e[11,3] e[12,2]+e[8,1] e[11,3] e[12,2]+e[7,2] e[8,1] e[11,3] e[12,2]+e[8,1] e[8,2] e[11,3] e[12,2]+e[9,1] e[11,3] e[12,2]+e[7,2] e[9,1] e[11,3] e[12,2]+e[8,2] e[9,1] e[11,3] e[12,2]+e[9,1] e[9,2] e[11,3] e[12,2]+e[10,1] e[11,3] e[12,2]+e[7,2] e[10,1] e[11,3] e[12,2]+e[8,2] e[10,1] e[11,3] e[12,2]+e[9,2] e[10,1] e[11,3] e[12,2]+e[10,1] e[10,2] e[11,3] e[12,2]+e[11,1] e[11,3] e[12,2]+e[7,2] e[11,1] e[11,3] e[12,2]+e[8,2] e[11,1] e[11,3] e[12,2]+e[9,2] e[11,1] e[11,3] e[12,2]+e[10,2] e[11,1] e[11,3] e[12,2]+e[6,3] ((1+e[6,1]) e[7,2]+(1+e[6,1]+e[7,1]) e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2])+e[12,2] e[12,3]+e[6,1] e[12,2] e[12,3]+e[7,1] e[12,2] e[12,3]+e[7,1] e[7,2] e[12,2] e[12,3]+e[8,1] e[12,2] e[12,3]+e[7,2] e[8,1] e[12,2] e[12,3]+e[8,1] e[8,2] e[12,2] e[12,3]+e[9,1] e[12,2] e[12,3]+e[7,2] e[9,1] e[12,2] e[12,3]+e[8,2] e[9,1] e[12,2] e[12,3]+e[9,1] e[9,2] e[12,2] e[12,3]+e[10,1] e[12,2] e[12,3]+e[7,2] e[10,1] e[12,2] e[12,3]+e[8,2] e[10,1] e[12,2] e[12,3]+e[9,2] e[10,1] e[12,2] e[12,3]+e[10,1] e[10,2] e[12,2] e[12,3]+e[11,1] e[12,2] e[12,3]+e[7,2] e[11,1] e[12,2] e[12,3]+e[8,2] e[11,1] e[12,2] e[12,3]+e[9,2] e[11,1] e[12,2] e[12,3]+e[10,2] e[11,1] e[12,2] e[12,3]+e[11,1] e[11,2] e[12,2] e[12,3]+e[6,2] (e[6,3]+e[7,1] e[7,3] e[8,2]+e[7,1] e[8,2] e[8,3]+e[7,1] e[7,3] e[9,2]+e[7,3] e[8,1] e[9,2]+e[7,1] e[8,3] e[9,2]+e[8,1] e[8,3] e[9,2]+e[7,1] e[9,2] e[9,3]+e[8,1] e[9,2] e[9,3]+e[7,1] e[7,3] e[10,2]+e[7,3] e[8,1] e[10,2]+e[7,1] e[8,3] e[10,2]+e[8,1] e[8,3] e[10,2]+e[7,3] e[9,1] e[10,2]+e[8,3] e[9,1] e[10,2]+e[7,1] e[9,3] e[10,2]+e[8,1] e[9,3] e[10,2]+e[9,1] e[9,3] e[10,2]+e[7,1] e[10,2] e[10,3]+e[8,1] e[10,2] e[10,3]+e[9,1] e[10,2] e[10,3]+e[7,1] e[7,3] e[11,2]+e[7,3] e[8,1] e[11,2]+e[7,1] e[8,3] e[11,2]+e[8,1] e[8,3] e[11,2]+e[7,3] e[9,1] e[11,2]+e[8,3] e[9,1] e[11,2]+e[7,1] e[9,3] e[11,2]+e[8,1] e[9,3] e[11,2]+e[9,1] e[9,3] e[11,2]+e[7,3] e[10,1] e[11,2]+e[8,3] e[10,1] e[11,2]+e[9,3] e[10,1] e[11,2]+e[7,1] e[10,3] e[11,2]+e[8,1] e[10,3] e[11,2]+e[9,1] e[10,3] e[11,2]+e[10,1] e[10,3] e[11,2]+e[7,1] e[11,2] e[11,3]+e[8,1] e[11,2] e[11,3]+e[9,1] e[11,2] e[11,3]+e[10,1] e[11,2] e[11,3]+e[7,1] e[7,3] e[12,2]+e[7,3] e[8,1] e[12,2]+e[7,1] e[8,3] e[12,2]+e[8,1] e[8,3] e[12,2]+e[7,3] e[9,1] e[12,2]+e[8,3] e[9,1] e[12,2]+e[7,1] e[9,3] e[12,2]+e[8,1] e[9,3] e[12,2]+e[9,1] e[9,3] e[12,2]+e[7,3] e[10,1] e[12,2]+e[8,3] e[10,1] e[12,2]+e[9,3] e[10,1] e[12,2]+e[7,1] e[10,3] e[12,2]+e[8,1] e[10,3] e[12,2]+e[9,1] e[10,3] e[12,2]+e[10,1] e[10,3] e[12,2]+e[7,3] e[11,1] e[12,2]+e[8,3] e[11,1] e[12,2]+e[9,3] e[11,1] e[12,2]+e[10,3] e[11,1] e[12,2]+e[7,1] e[11,3] e[12,2]+e[8,1] e[11,3] e[12,2]+e[9,1] e[11,3] e[12,2]+e[10,1] e[11,3] e[12,2]+e[11,1] e[11,3] e[12,2]+e[7,1] e[12,2] e[12,3]+e[8,1] e[12,2] e[12,3]+e[9,1] e[12,2] e[12,3]+e[10,1] e[12,2] e[12,3]+e[11,1] e[12,2] e[12,3]+e[6,1] (e[7,2] e[7,3]+e[8,2] e[8,3]+e[8,3] e[9,2]+e[9,2] e[9,3]+e[8,3] e[10,2]+e[9,3] e[10,2]+e[10,2] e[10,3]+e[8,3] e[11,2]+e[9,3] e[11,2]+e[10,3] e[11,2]+e[11,2] e[11,3]+e[8,3] e[12,2]+e[9,3] e[12,2]+e[10,3] e[12,2]+e[11,3] e[12,2]+e[7,3] (e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2])+e[12,2] e[12,3]))))/((e[7,2] e[7,3]+e[6,1] e[7,2] e[7,3]+e[7,3] e[8,2]+e[6,1] e[7,3] e[8,2]+e[7,1] e[7,3] e[8,2]+e[6,3] ((1+e[6,1]) e[7,2]+(1+e[6,1]+e[7,1]) e[8,2])+e[8,2] e[8,3]+e[6,1] e[8,2] e[8,3]+e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,2] (e[6,3]+e[7,1] e[8,2] (e[7,3]+e[8,3])+e[6,1] (e[7,2] e[7,3]+e[8,2] (e[7,3]+e[8,3])))) (e[8,1] e[8,2] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,3] e[10,2]+e[8,2] e[9,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[10,2] e[10,3]+e[8,2] e[9,1] e[10,2] e[10,3]+e[9,1] e[9,2] e[10,2] e[10,3]+e[8,1] e[8,2] e[9,3] e[11,2]+e[8,2] e[9,1] e[9,3] e[11,2]+e[8,2] e[9,3] e[10,1] e[11,2]+e[8,1] e[8,2] e[10,3] e[11,2]+e[8,2] e[9,1] e[10,3] e[11,2]+e[9,1] e[9,2] e[10,3] e[11,2]+e[8,2] e[10,1] e[10,3] e[11,2]+e[9,2] e[10,1] e[10,3] e[11,2]+e[8,1] e[8,2] e[11,2] e[11,3]+e[8,2] e[9,1] e[11,2] e[11,3]+e[9,1] e[9,2] e[11,2] e[11,3]+e[8,2] e[10,1] e[11,2] e[11,3]+e[9,2] e[10,1] e[11,2] e[11,3]+e[10,1] e[10,2] e[11,2] e[11,3]+e[8,1] e[8,2] e[9,3] e[12,2]+e[8,2] e[9,1] e[9,3] e[12,2]+e[8,2] e[9,3] e[10,1] e[12,2]+e[8,1] e[8,2] e[10,3] e[12,2]+e[8,2] e[9,1] e[10,3] e[12,2]+e[9,1] e[9,2] e[10,3] e[12,2]+e[8,2] e[10,1] e[10,3] e[12,2]+e[9,2] e[10,1] e[10,3] e[12,2]+e[8,2] e[9,3] e[11,1] e[12,2]+e[8,2] e[10,3] e[11,1] e[12,2]+e[9,2] e[10,3] e[11,1] e[12,2]+e[8,1] e[8,2] e[11,3] e[12,2]+e[8,2] e[9,1] e[11,3] e[12,2]+e[9,1] e[9,2] e[11,3] e[12,2]+e[8,2] e[10,1] e[11,3] e[12,2]+e[9,2] e[10,1] e[11,3] e[12,2]+e[10,1] e[10,2] e[11,3] e[12,2]+e[8,2] e[11,1] e[11,3] e[12,2]+e[9,2] e[11,1] e[11,3] e[12,2]+e[10,2] e[11,1] e[11,3] e[12,2]+e[8,1] e[8,2] e[12,2] e[12,3]+e[8,2] e[9,1] e[12,2] e[12,3]+e[9,1] e[9,2] e[12,2] e[12,3]+e[8,2] e[10,1] e[12,2] e[12,3]+e[9,2] e[10,1] e[12,2] e[12,3]+e[10,1] e[10,2] e[12,2] e[12,3]+e[8,2] e[11,1] e[12,2] e[12,3]+e[9,2] e[11,1] e[12,2] e[12,3]+e[10,2] e[11,1] e[12,2] e[12,3]+e[11,1] e[11,2] e[12,2] e[12,3]+e[7,1] e[7,2] (e[8,2] e[8,3]+e[9,2] e[9,3]+e[9,3] e[10,2]+e[10,2] e[10,3]+e[9,3] e[11,2]+e[10,3] e[11,2]+e[11,2] e[11,3]+e[9,3] e[12,2]+e[10,3] e[12,2]+e[11,3] e[12,2]+e[8,3] (e[9,2]+e[10,2]+e[11,2]+e[12,2])+e[12,2] e[12,3])+e[7,2] (e[9,1] e[9,3] e[10,2]+e[9,1] e[10,2] e[10,3]+e[9,1] e[9,3] e[11,2]+e[9,3] e[10,1] e[11,2]+e[9,1] e[10,3] e[11,2]+e[10,1] e[10,3] e[11,2]+e[9,1] e[11,2] e[11,3]+e[10,1] e[11,2] e[11,3]+e[9,1] e[9,3] e[12,2]+e[9,3] e[10,1] e[12,2]+e[9,1] e[10,3] e[12,2]+e[10,1] e[10,3] e[12,2]+e[9,3] e[11,1] e[12,2]+e[10,3] e[11,1] e[12,2]+e[9,1] e[11,3] e[12,2]+e[10,1] e[11,3] e[12,2]+e[11,1] e[11,3] e[12,2]+e[8,3] (e[11,1] e[12,2]+e[10,1] (e[11,2]+e[12,2])+e[9,1] (e[10,2]+e[11,2]+e[12,2]))+e[9,1] e[12,2] e[12,3]+e[10,1] e[12,2] e[12,3]+e[11,1] e[12,2] e[12,3]+e[8,1] (e[9,2] e[9,3]+e[9,3] e[10,2]+e[10,2] e[10,3]+e[9,3] e[11,2]+e[10,3] e[11,2]+e[11,2] e[11,3]+e[9,3] e[12,2]+e[10,3] e[12,2]+e[11,3] e[12,2]+e[8,3] (e[9,2]+e[10,2]+e[11,2]+e[12,2])+e[12,2] e[12,3]))))+(\[Alpha]1 e[6,2] e[6,3] (e[10,1] e[10,2] e[11,2] e[11,3]+e[10,1] e[10,2] e[11,3] e[12,2]+e[10,2] e[11,1] e[11,3] e[12,2]+e[10,1] e[10,2] e[12,2] e[12,3]+e[10,2] e[11,1] e[12,2] e[12,3]+e[11,1] e[11,2] e[12,2] e[12,3]+e[9,1] e[9,2] (e[10,2] e[10,3]+e[11,2] e[11,3]+e[11,3] e[12,2]+e[10,3] (e[11,2]+e[12,2])+e[12,2] e[12,3])+e[9,2] (e[11,1] e[12,2] (e[10,3]+e[11,3]+e[12,3])+e[10,1] (e[11,2] e[11,3]+e[10,3] (e[11,2]+e[12,2])+e[12,2] (e[11,3]+e[12,3])))))/((e[7,2] e[7,3]+e[6,1] e[7,2] e[7,3]+e[7,3] e[8,2]+e[6,1] e[7,3] e[8,2]+e[7,1] e[7,3] e[8,2]+e[6,3] ((1+e[6,1]) e[7,2]+(1+e[6,1]+e[7,1]) e[8,2])+e[8,2] e[8,3]+e[6,1] e[8,2] e[8,3]+e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,2] (e[6,3]+e[7,1] e[8,2] (e[7,3]+e[8,3])+e[6,1] (e[7,2] e[7,3]+e[8,2] (e[7,3]+e[8,3])))) (e[8,1] e[8,2] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,3] e[10,2]+e[8,2] e[9,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[10,2] e[10,3]+e[8,2] e[9,1] e[10,2] e[10,3]+e[9,1] e[9,2] e[10,2] e[10,3]+e[8,1] e[8,2] e[9,3] e[11,2]+e[8,2] e[9,1] e[9,3] e[11,2]+e[8,2] e[9,3] e[10,1] e[11,2]+e[8,1] e[8,2] e[10,3] e[11,2]+e[8,2] e[9,1] e[10,3] e[11,2]+e[9,1] e[9,2] e[10,3] e[11,2]+e[8,2] e[10,1] e[10,3] e[11,2]+e[9,2] e[10,1] e[10,3] e[11,2]+e[8,1] e[8,2] e[11,2] e[11,3]+e[8,2] e[9,1] e[11,2] e[11,3]+e[9,1] e[9,2] e[11,2] e[11,3]+e[8,2] e[10,1] e[11,2] e[11,3]+e[9,2] e[10,1] e[11,2] e[11,3]+e[10,1] e[10,2] e[11,2] e[11,3]+e[8,1] e[8,2] e[9,3] e[12,2]+e[8,2] e[9,1] e[9,3] e[12,2]+e[8,2] e[9,3] e[10,1] e[12,2]+e[8,1] e[8,2] e[10,3] e[12,2]+e[8,2] e[9,1] e[10,3] e[12,2]+e[9,1] e[9,2] e[10,3] e[12,2]+e[8,2] e[10,1] e[10,3] e[12,2]+e[9,2] e[10,1] e[10,3] e[12,2]+e[8,2] e[9,3] e[11,1] e[12,2]+e[8,2] e[10,3] e[11,1] e[12,2]+e[9,2] e[10,3] e[11,1] e[12,2]+e[8,1] e[8,2] e[11,3] e[12,2]+e[8,2] e[9,1] e[11,3] e[12,2]+e[9,1] e[9,2] e[11,3] e[12,2]+e[8,2] e[10,1] e[11,3] e[12,2]+e[9,2] e[10,1] e[11,3] e[12,2]+e[10,1] e[10,2] e[11,3] e[12,2]+e[8,2] e[11,1] e[11,3] e[12,2]+e[9,2] e[11,1] e[11,3] e[12,2]+e[10,2] e[11,1] e[11,3] e[12,2]+e[8,1] e[8,2] e[12,2] e[12,3]+e[8,2] e[9,1] e[12,2] e[12,3]+e[9,1] e[9,2] e[12,2] e[12,3]+e[8,2] e[10,1] e[12,2] e[12,3]+e[9,2] e[10,1] e[12,2] e[12,3]+e[10,1] e[10,2] e[12,2] e[12,3]+e[8,2] e[11,1] e[12,2] e[12,3]+e[9,2] e[11,1] e[12,2] e[12,3]+e[10,2] e[11,1] e[12,2] e[12,3]+e[11,1] e[11,2] e[12,2] e[12,3]+e[7,1] e[7,2] (e[8,2] e[8,3]+e[9,2] e[9,3]+e[9,3] e[10,2]+e[10,2] e[10,3]+e[9,3] e[11,2]+e[10,3] e[11,2]+e[11,2] e[11,3]+e[9,3] e[12,2]+e[10,3] e[12,2]+e[11,3] e[12,2]+e[8,3] (e[9,2]+e[10,2]+e[11,2]+e[12,2])+e[12,2] e[12,3])+e[7,2] (e[9,1] e[9,3] e[10,2]+e[9,1] e[10,2] e[10,3]+e[9,1] e[9,3] e[11,2]+e[9,3] e[10,1] e[11,2]+e[9,1] e[10,3] e[11,2]+e[10,1] e[10,3] e[11,2]+e[9,1] e[11,2] e[11,3]+e[10,1] e[11,2] e[11,3]+e[9,1] e[9,3] e[12,2]+e[9,3] e[10,1] e[12,2]+e[9,1] e[10,3] e[12,2]+e[10,1] e[10,3] e[12,2]+e[9,3] e[11,1] e[12,2]+e[10,3] e[11,1] e[12,2]+e[9,1] e[11,3] e[12,2]+e[10,1] e[11,3] e[12,2]+e[11,1] e[11,3] e[12,2]+e[8,3] (e[11,1] e[12,2]+e[10,1] (e[11,2]+e[12,2])+e[9,1] (e[10,2]+e[11,2]+e[12,2]))+e[9,1] e[12,2] e[12,3]+e[10,1] e[12,2] e[12,3]+e[11,1] e[12,2] e[12,3]+e[8,1] (e[9,2] e[9,3]+e[9,3] e[10,2]+e[10,2] e[10,3]+e[9,3] e[11,2]+e[10,3] e[11,2]+e[11,2] e[11,3]+e[9,3] e[12,2]+e[10,3] e[12,2]+e[11,3] e[12,2]+e[8,3] (e[9,2]+e[10,2]+e[11,2]+e[12,2])+e[12,2] e[12,3]))))+(\[Alpha]3 e[6,1] e[11,1] e[11,2] e[12,2] e[12,3])/(-(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[7,1] (e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2])+e[6,1] (e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2])) (e[9,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[8,1] (e[11,2] e[12,3]+e[10,2] (e[11,3]+e[12,3])+e[9,2] (e[10,3]+e[11,3]+e[12,3]))+e[7,1] (e[10,2] e[11,3]+e[10,2] e[12,3]+e[11,2] e[12,3]+e[9,2] (e[10,3]+e[11,3]+e[12,3])+e[8,2] (e[9,3]+e[10,3]+e[11,3]+e[12,3])))+(e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[8,1] (e[9,2]+e[10,2]+e[11,2]+e[12,2])+e[7,1] (e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2])) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[7,1] (e[10,2] e[11,3]+e[10,2] e[12,3]+e[11,2] e[12,3]+e[9,2] (e[10,3]+e[11,3]+e[12,3])+e[8,2] (e[9,3]+e[10,3]+e[11,3]+e[12,3]))+e[6,1] (e[9,2] e[10,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]+e[8,2] (e[9,3]+e[10,3]+e[11,3]+e[12,3])+e[7,2] (e[8,3]+e[9,3]+e[10,3]+e[11,3]+e[12,3]))))
};

traintrack3Int=1/(f1 f2 f3 g3)/.traintrack3IntRules;


(*-------------------------------------------------*)
(*-------------------------------------------------*)
(*Three-Loop Wheel Integral W^3(u1,u2,u3,v1,v2,v3)*)
(*-------------------------------------------------*)
(*-------------------------------------------------*)

(*GENERAL CASE*)
wheel3CrossRatioRules={
u1->cr[c1,a1,a2,b2],u2->cr[a1,b1,b2,c2],u3->cr[b1,c1,c2,a2],
v1->cr[a1,a2,b1,c2],v2->cr[b1,b2,c1,a2],v3->cr[c1,c2,a1,b2],
w1->cr[b2,c1,c2,b1],w2->cr[c2,a1,a2,c1],w3->cr[a2,b1,b2,a1]
};

wheel3IntRules={
n0->u1 u2 u3 v1^2 v2 v3,
f1->\[Alpha]1+\[Alpha]2+\[Alpha]1 \[Alpha]2,
f2->\[Alpha]1 (1+\[Alpha]2+\[Beta]1+\[Beta]2+\[Gamma]2)+v1 \[Beta]1 (1+u1 u3 v2 w2 \[Beta]2+\[Gamma]2)+\[Alpha]2 (1+u1 w2 (w3 \[Beta]1+\[Beta]2)+\[Gamma]2)+u2 v1 (u1 v3 \[Gamma]1+\[Beta]2 (1+\[Gamma]2)),
f3->(1+\[Alpha]2+\[Beta]1+\[Beta]2+\[Gamma]2) ((w3 \[Alpha]2 \[Beta]1+(\[Alpha]2+u3 v1 v2 \[Beta]1) \[Beta]2) (1+\[Gamma]2)+\[Alpha]1 (\[Gamma]1+w3 \[Beta]1 (1+\[Alpha]2+\[Gamma]2)+\[Beta]2 (1+\[Alpha]2+u3 v1 v2 \[Beta]1+\[Gamma]2)))+\[Gamma]1 (\[Alpha]2 (1+u1 (w3 \[Beta]1+\[Beta]2)+\[Gamma]2)+u3 v1 (u2 w1 \[Beta]2 (1+\[Gamma]2)+\[Beta]1 (1+u1 v2 \[Beta]2+\[Gamma]2)))
};

wheel3Int=n0/(f1 f2 f3)/.wheel3IntRules;

wheel3Curve=4 u1 u2^3 u3 v1^3 v3 w1 w3 \[Alpha]2^2 (1+\[Alpha]2) \[Beta]1 \[Gamma]2 (1+\[Gamma]2)^2 (1+\[Alpha]2+\[Beta]1+\[Gamma]2)+(u1 u3 v1^2 v2 (-1+u3 w2) (1+\[Alpha]2) \[Beta]1^2 (1+\[Gamma]2)+u1 (-1+w2) \[Alpha]2^2 ((-1+w3) \[Beta]1+\[Alpha]2 \[Gamma]2)+v1 \[Alpha]2 \[Beta]1 (-(-1+u3) (1+\[Gamma]2)+u1 (-(1+\[Alpha]2) (1+\[Gamma]2)+u3 v2 (\[Beta]1-\[Alpha]2 \[Gamma]2)+u3 w2 (1-v2 \[Beta]1+\[Gamma]2+\[Alpha]2 (1+\[Gamma]2+v2 \[Gamma]2)))))^2-2 u2 v1 (u1 u3^3 v1^2 v2 w2 (1+\[Alpha]2) \[Beta]1^2 (1+\[Gamma]2) (w1 \[Alpha]2 (1+\[Gamma]2) ((-1+u1 w2 w3 (1+\[Alpha]2)) \[Beta]1+\[Alpha]2 \[Gamma]2)+v1 \[Beta]1 ((-1+w1) (1+\[Alpha]2) (1+\[Gamma]2)^2+u1 v2 v3 (1+\[Alpha]2+\[Beta]1+\[Gamma]2) (1+\[Gamma]2+\[Alpha]2 \[Gamma]2)))+\[Alpha]2^2 (v1 \[Beta]1 (1+\[Gamma]2) (\[Alpha]2 \[Gamma]2 (-1-\[Gamma]2+u1 (1+\[Alpha]2) (1+\[Gamma]2)+u1^2 v3 (1+\[Alpha]2) (1+\[Alpha]2+\[Gamma]2)-u1 v3 (1+\[Alpha]2+\[Gamma]2+2 \[Alpha]2 \[Gamma]2))-\[Beta]1 (-1-\[Gamma]2+u1 (1+\[Alpha]2+\[Gamma]2+\[Alpha]2 \[Gamma]2-v3 \[Alpha]2 \[Gamma]2+w3 (1+\[Alpha]2+\[Gamma]2+\[Alpha]2 \[Gamma]2+v3 \[Alpha]2 \[Gamma]2))+u1^2 (1+\[Alpha]2) (-v3 \[Alpha]2 \[Gamma]2+w3 (-1-\[Gamma]2+\[Alpha]2 (-1+(-1+v3) \[Gamma]2)))))+u1 \[Alpha]2 ((-1+w3) \[Beta]1+\[Alpha]2 \[Gamma]2) (\[Alpha]2 \[Gamma]2 (-2 v3 (1+\[Gamma]2)-(-1+w2) (1+\[Gamma]2)+u1 v3 (1+w2) (1+\[Alpha]2+\[Gamma]2))+\[Beta]1 (-1-\[Gamma]2+u1 v3 \[Alpha]2 \[Gamma]2+u1 w3 (1+\[Gamma]2+\[Alpha]2 (1+\[Gamma]2-v3 \[Gamma]2))+w2 (1+\[Gamma]2+u1 v3 \[Alpha]2 \[Gamma]2-u1 w3 (1+\[Gamma]2+\[Alpha]2 (1+\[Gamma]2+v3 \[Gamma]2))))))+u3^2 v1 \[Beta]1 (u1 v1^2 v2 (1+\[Alpha]2) \[Beta]1^2 (1+\[Gamma]2) (-(-1+w1) (1+\[Alpha]2) (1+\[Gamma]2)^2+v3 (1+\[Gamma]2+\[Alpha]2 \[Gamma]2) (-2 (1+\[Gamma]2)+u1 v2 (1+\[Alpha]2+\[Beta]1+\[Gamma]2)))+w1 \[Alpha]2^2 (1+\[Gamma]2) ((-1+u1 w2 w3 (1+\[Alpha]2)) \[Beta]1+\[Alpha]2 \[Gamma]2) (-1-\[Gamma]2+u1 v2 (\[Beta]1-\[Alpha]2 \[Gamma]2)+u1 w2 (1-v2 \[Beta]1+\[Gamma]2+\[Alpha]2 (1+\[Gamma]2+v2 \[Gamma]2)))+v1 \[Alpha]2 \[Beta]1 (-(-1+w1) (1+\[Alpha]2) (1+\[Gamma]2)^3+2 u1^3 v2^2 v3 w2 w3 (1+\[Alpha]2) \[Beta]1 (1+\[Gamma]2) (1+\[Alpha]2+\[Beta]1+\[Gamma]2)-u1 (1+\[Gamma]2) (-(-1+w1) w2 (1+\[Alpha]2)^2 (1+\[Gamma]2)^2+v2 (1+w1 (-2+w2)-2 w2) (1+\[Alpha]2) (1+\[Gamma]2) (\[Beta]1-\[Alpha]2 \[Gamma]2)+v2 v3 (1+\[Gamma]2+\[Alpha]2 \[Gamma]2) (1+\[Alpha]2-\[Beta]1+\[Gamma]2+2 \[Alpha]2 \[Gamma]2))+u1^2 v2 (-(1+w1) w2 w3 (1+\[Alpha]2)^2 \[Beta]1 (1+\[Gamma]2)^2+v2 v3 (1+\[Gamma]2+\[Alpha]2 \[Gamma]2) (-\[Beta]1^2+\[Beta]1 (-1+\[Alpha]2 (-1+\[Gamma]2)-\[Gamma]2)+\[Alpha]2 \[Gamma]2 (1+\[Alpha]2+\[Gamma]2))+v3 w2 (\[Alpha]2^3 \[Gamma]2 (2+(2+v2) \[Gamma]2)+\[Alpha]2^2 (1+(6+v2+2 \[Beta]1-v2 \[Beta]1-w3 \[Beta]1) \[Gamma]2+(7+2 \[Beta]1-w3 \[Beta]1+v2 (2+\[Beta]1)) \[Gamma]2^2+(2+v2) \[Gamma]2^3)+(1+\[Gamma]2) (-v2 \[Beta]1^2-(-1+v2+2 w3) \[Beta]1 (1+\[Gamma]2)+(1+\[Gamma]2)^2)+\[Alpha]2 (-v2 \[Beta]1^2 \[Gamma]2+(1+\[Gamma]2)^2 (2+(3+v2) \[Gamma]2)-\[Beta]1 (1+\[Gamma]2) (-1+v2+2 w3-3 \[Gamma]2+3 w3 \[Gamma]2))))))+u3 \[Alpha]2 (u1 w1 (-1+w2) \[Alpha]2^2 (1+\[Gamma]2) ((-1+w3) \[Beta]1+\[Alpha]2 \[Gamma]2) ((-1+u1 w2 w3 (1+\[Alpha]2)) \[Beta]1+\[Alpha]2 \[Gamma]2)+v1^2 \[Beta]1^2 (1+\[Gamma]2) ((-1+w1) (1+\[Alpha]2) (1+\[Gamma]2)^2-u1 ((1+\[Alpha]2) (1+\[Gamma]2) (-1-\[Gamma]2+w1 (1+\[Alpha]2) (1+\[Gamma]2)+\[Alpha]2 (-1-\[Gamma]2+2 v3 \[Gamma]2))+v2 ((1+\[Alpha]2) (1+\[Gamma]2) (\[Beta]1-\[Alpha]2 \[Gamma]2)+v3 (1+\[Gamma]2+\[Alpha]2 \[Gamma]2) (1+\[Alpha]2-\[Beta]1+\[Gamma]2+2 \[Alpha]2 \[Gamma]2)))+u1^2 v2 (1+\[Alpha]2) (w3 (1+\[Alpha]2) \[Beta]1 (1+\[Gamma]2)+v3 (2 \[Alpha]2^2 \[Gamma]2-(-1+(-1+2 w3) \[Beta]1-\[Gamma]2) (1+\[Gamma]2)+\[Alpha]2 (1+(3+2 \[Beta]1-w3 \[Beta]1) \[Gamma]2+2 \[Gamma]2^2))))+v1 \[Alpha]2 \[Beta]1 (u1 v2 \[Beta]1^2 (-(-1+w2) (1+\[Gamma]2)+u1 (-1+w2) w3 (1+\[Alpha]2) (1+\[Gamma]2)-2 u1^2 v3 w2 (-1+w3) w3 (1+\[Alpha]2) (1+\[Gamma]2)+u1 v3 (1+w2) (-1+w3) (1+\[Gamma]2+2 \[Alpha]2 \[Gamma]2))+\[Alpha]2 \[Gamma]2 ((1+w1) (1+\[Gamma]2)^2+u1^2 v3 (1+\[Alpha]2+\[Gamma]2) (w2 (1+\[Alpha]2) (1+\[Gamma]2)+v2 (1+w2) (1+\[Gamma]2+2 \[Alpha]2 \[Gamma]2))-u1 (1+\[Gamma]2) (-1+2 w2-\[Alpha]2+2 w2 \[Alpha]2-\[Gamma]2+2 w2 \[Gamma]2-\[Alpha]2 \[Gamma]2-v2 \[Alpha]2 \[Gamma]2+2 w2 \[Alpha]2 \[Gamma]2+v2 w2 \[Alpha]2 \[Gamma]2-w1 (-2+w2) (1+\[Alpha]2) (1+\[Gamma]2)+v3 (1+\[Alpha]2+\[Gamma]2+2 \[Alpha]2 \[Gamma]2+2 v2 (1+\[Gamma]2+\[Alpha]2 \[Gamma]2))))+\[Beta]1 (-(1+w1) (1+\[Gamma]2)^2+2 u1^3 v2 v3 w2 w3 (1+\[Alpha]2) (1+\[Gamma]2) (1+\[Alpha]2+\[Gamma]2)+u1 (1+\[Gamma]2) (-1+2 w2+2 w3-w2 w3-\[Alpha]2+2 w2 \[Alpha]2+2 w3 \[Alpha]2-w2 w3 \[Alpha]2-\[Gamma]2+2 w2 \[Gamma]2+2 w3 \[Gamma]2-w2 w3 \[Gamma]2-\[Alpha]2 \[Gamma]2+v3 \[Alpha]2 \[Gamma]2+2 w2 \[Alpha]2 \[Gamma]2+2 w3 \[Alpha]2 \[Gamma]2-v3 w3 \[Alpha]2 \[Gamma]2-w2 w3 \[Alpha]2 \[Gamma]2+w1 (2-w2-w3+2 w2 w3) (1+\[Alpha]2) (1+\[Gamma]2)+2 v2 ((-1+w2) \[Alpha]2 \[Gamma]2+v3 (1+\[Gamma]2+\[Alpha]2 \[Gamma]2)))-u1^2 (w2 (1+\[Alpha]2) (1+\[Gamma]2) (-v3 \[Alpha]2 \[Gamma]2+w3 (1+\[Alpha]2+\[Gamma]2+\[Alpha]2 \[Gamma]2+v3 \[Alpha]2 \[Gamma]2+w1 (1+\[Alpha]2) (1+\[Gamma]2)))+v2 ((-1+w2) w3 \[Alpha]2 (1+\[Alpha]2) \[Gamma]2 (1+\[Gamma]2)+v3 (1+w2) (-2 \[Alpha]2^2 (-1+\[Gamma]2) \[Gamma]2+(1+\[Gamma]2)^2+\[Alpha]2 (1+\[Gamma]2)^2+w3 (\[Alpha]2^2 (-1+\[Gamma]2) \[Gamma]2+(1+\[Gamma]2)^2+\[Alpha]2 (1+\[Gamma]2)^2))))))))+u2^2 v1^2 (\[Alpha]2^2 (\[Alpha]2^2 \[Gamma]2^2 (1+\[Gamma]2-u1 v3 (1+\[Alpha]2+\[Gamma]2))^2+2 \[Alpha]2 \[Beta]1 \[Gamma]2 (-(1+\[Gamma]2)^2-u1 (1+\[Gamma]2) (-w3 (1+\[Alpha]2) (1+\[Gamma]2)+v3 (-1+\[Alpha]2 (-1+\[Gamma]2)-\[Gamma]2+2 w3 (1+\[Gamma]2)+w3 \[Alpha]2 (2+\[Gamma]2)))-u1^2 v3 (1+\[Alpha]2+\[Gamma]2) (-v3 \[Alpha]2 \[Gamma]2+w3 (-1-\[Gamma]2+\[Alpha]2 (-1+(-1+v3) \[Gamma]2))))+\[Beta]1^2 ((1+\[Gamma]2)^2+u1^2 (v3 \[Alpha]2 \[Gamma]2+w3 (1+\[Gamma]2+\[Alpha]2 (1+\[Gamma]2-v3 \[Gamma]2)))^2-2 u1 (1+\[Gamma]2) (-v3 \[Alpha]2 \[Gamma]2+w3 (1+\[Gamma]2+\[Alpha]2 (1+\[Gamma]2+v3 \[Gamma]2)))))+u3^2 (w1^2 \[Alpha]2^2 (1+\[Gamma]2)^2 ((-1+u1 w2 w3 (1+\[Alpha]2)) \[Beta]1+\[Alpha]2 \[Gamma]2)^2+v1^2 \[Beta]1^2 ((-1+w1)^2 (1+\[Alpha]2)^2 (1+\[Gamma]2)^4-2 u1 v2 v3 (1+w1) (1+\[Alpha]2) (1+\[Gamma]2)^2 (1+\[Alpha]2+\[Beta]1+\[Gamma]2) (1+\[Gamma]2+\[Alpha]2 \[Gamma]2)+u1^2 v2^2 v3^2 (1+\[Alpha]2+\[Beta]1+\[Gamma]2)^2 (1+\[Gamma]2+\[Alpha]2 \[Gamma]2)^2)-2 v1 w1 \[Alpha]2 \[Beta]1 (1+\[Gamma]2) (-u1 v2 v3 \[Beta]1^2 (1+\[Gamma]2+\[Alpha]2 \[Gamma]2+u1 w2 w3 (1+\[Alpha]2) (-1+(-1+\[Alpha]2) \[Gamma]2))+\[Alpha]2 \[Gamma]2 (-(-1+w1) (1+\[Alpha]2) (1+\[Gamma]2)^2+u1 v2 v3 (\[Alpha]2^2 \[Gamma]2+(1+\[Gamma]2)^2+\[Alpha]2 (1+\[Gamma]2)^2))-\[Beta]1 (-(-1+w1) (1+\[Alpha]2) (1+\[Gamma]2)^2+u1^2 v2 v3 w2 w3 (1+\[Alpha]2) (\[Alpha]2^2 \[Gamma]2-(1+\[Gamma]2)^2+\[Alpha]2 (-1+\[Gamma]2^2))+u1 ((-1+w1) w2 w3 (1+\[Alpha]2)^2 (1+\[Gamma]2)^2+v2 v3 (-\[Alpha]2^2 (-1+\[Gamma]2) \[Gamma]2+\[Alpha]2 (1+\[Gamma]2)+(1+\[Gamma]2)^2)))))+2 u3 \[Alpha]2 (-w1 \[Alpha]2 (1+\[Gamma]2) (\[Alpha]2^2 \[Gamma]2^2 (1+\[Gamma]2+u1 v3 (1+\[Alpha]2+\[Gamma]2))+\[Alpha]2 \[Beta]1 \[Gamma]2 (-2 (1+\[Gamma]2)+u1 (1+w2) w3 (1+\[Alpha]2) (1+\[Gamma]2)-u1^2 v3 w2 w3 (1+\[Alpha]2) (1+\[Alpha]2+\[Gamma]2)+u1 v3 (-1+\[Alpha]2 (-1+\[Gamma]2)-\[Gamma]2+2 w3 (1+\[Gamma]2)+w3 \[Alpha]2 (2+\[Gamma]2)))+\[Beta]1^2 (1+\[Gamma]2-u1 (v3 \[Alpha]2 \[Gamma]2+w3 (1+\[Alpha]2+\[Gamma]2+\[Alpha]2 \[Gamma]2-v3 \[Alpha]2 \[Gamma]2+w2 (1+\[Alpha]2) (1+\[Gamma]2)))+u1^2 w2 w3 (1+\[Alpha]2) (-v3 \[Alpha]2 \[Gamma]2+w3 (1+\[Gamma]2+\[Alpha]2 (1+\[Gamma]2+v3 \[Gamma]2)))))-v1 \[Beta]1 (u1 v2 v3 \[Beta]1^2 (-u1 v3 \[Alpha]2 \[Gamma]2 (1+\[Gamma]2+\[Alpha]2 \[Gamma]2)-(1+\[Gamma]2) (1+\[Gamma]2+\[Alpha]2 \[Gamma]2)+u1 w3 ((1+\[Gamma]2)^2+\[Alpha]2^2 \[Gamma]2 (-1+(-1+v3) \[Gamma]2)+\[Alpha]2 (1+\[Gamma]2) (1+v3 \[Gamma]2)))+\[Alpha]2 \[Gamma]2 ((-1+w1) (1+\[Alpha]2) (1+\[Gamma]2)^3-u1^2 v2 v3^2 (1+\[Alpha]2+\[Gamma]2)^2 (1+\[Gamma]2+\[Alpha]2 \[Gamma]2)+u1 v3 (1+\[Gamma]2) (1+\[Alpha]2+\[Gamma]2) ((1+w1) (1+\[Alpha]2) (1+\[Gamma]2)+v2 (1+\[Gamma]2+\[Alpha]2 \[Gamma]2)))+\[Beta]1 (-(-1+w1) (1+\[Alpha]2) (1+\[Gamma]2)^3+u1^2 v2 v3 (1+\[Alpha]2+\[Gamma]2) (-2 v3 \[Alpha]2 \[Gamma]2 (1+\[Gamma]2+\[Alpha]2 \[Gamma]2)+w3 ((1+\[Gamma]2)^2+\[Alpha]2^2 \[Gamma]2 (-1+(-1+v3) \[Gamma]2)+\[Alpha]2 (1+\[Gamma]2) (1+v3 \[Gamma]2)))+u1 (1+\[Gamma]2) (v2 v3 (\[Alpha]2^2 (-1+\[Gamma]2) \[Gamma]2-\[Alpha]2 (1+\[Gamma]2)-(1+\[Gamma]2)^2)+(1+\[Alpha]2) (1+\[Gamma]2) (v3 (1+w1) \[Alpha]2 \[Gamma]2+w3 (-1-\[Gamma]2+\[Alpha]2 (-1+(-1+v3) \[Gamma]2)+w1 (1+\[Gamma]2+\[Alpha]2 (1+\[Gamma]2+v3 \[Gamma]2)))))))));


(*-------------------------------------------------*)
(*-------------------------------------------------*)
(*Polylog Limits of the Three-Loop Wheel *)
(*-------------------------------------------------*)
(*-------------------------------------------------*)

(* Multiple polylogarithms G_w(z) are written G[w][z] *)

(* For u3=v1=v2=v3=1, w1=w2=w3=0 : *)
wheel3TwoVar=(u1*u2*(4*zeta[2]*zeta[3]*G[1][u1] - (7*zeta[2]^2*G[0][u2]*G[1][u1])/5 - 
   4*zeta[2]*zeta[3]*G[1][u2] + (7*zeta[2]^2*G[0][u1]*G[1][u2])/5 - 
   2*zeta[3]*G[1][u2]*G[0, 0][u1] + 2*zeta[3]*G[1][u1]*G[0, 0][u2] + 
   (7*zeta[2]^2*G[0, 1][u1])/5 - 2*zeta[3]*G[0][u2]*G[0, 1][u1] - 
   zeta[2]*G[0, 0][u2]*G[0, 1][u1] - (7*zeta[2]^2*G[0, 1][u2])/5 + 
   2*zeta[3]*G[0][u1]*G[0, 1][u2] + zeta[2]*G[0, 0][u1]*G[0, 1][u2] - 
   (7*zeta[2]^2*G[1, 0][u1])/5 + 2*zeta[3]*G[1][u2]*G[1, 0][u1] + 
   zeta[2]*G[0, 0][u2]*G[1, 0][u1] - zeta[2]*G[0, 1][u2]*G[1, 0][u1] + 
   (7*zeta[2]^2*G[1, 0][u2])/5 - 2*zeta[3]*G[1][u1]*G[1, 0][u2] - 
   zeta[2]*G[0, 0][u1]*G[1, 0][u2] + zeta[2]*G[0, 1][u1]*G[1, 0][u2] + 
   2*zeta[3]*G[0][u2]*G[1, 1][u1] - 2*zeta[3]*G[0][u1]*G[1, 1][u2] - 
   zeta[2]*G[1][u2]*G[0, 0, 0][u1] + zeta[2]*G[1][u1]*G[0, 0, 0][u2] + 
   2*zeta[3]*G[0, 0, 1][u1] + zeta[2]*G[0][u2]*G[0, 0, 1][u1] - 2*zeta[3]*G[0, 0, 1][u2] - 
   zeta[2]*G[0][u1]*G[0, 0, 1][u2] - zeta[2]*G[0][u2]*G[0, 1, 0][u1] + 
   zeta[2]*G[1][u2]*G[0, 1, 0][u1] + zeta[2]*G[0][u1]*G[0, 1, 0][u2] - 
   zeta[2]*G[1][u1]*G[0, 1, 0][u2] - 2*zeta[3]*G[0, 1, 1][u1] + 2*zeta[3]*G[0, 1, 1][u2] + 
   2*zeta[3]*G[1, 0, 0][u1] + zeta[2]*G[0][u2]*G[1, 0, 0][u1] + 
   G[0, 0, 0][u2]*G[1, 0, 0][u1] - G[0, 1, 0][u2]*G[1, 0, 0][u1] - 
   2*zeta[3]*G[1, 0, 0][u2] - zeta[2]*G[0][u1]*G[1, 0, 0][u2] - 
   G[0, 0, 0][u1]*G[1, 0, 0][u2] + G[0, 1, 0][u1]*G[1, 0, 0][u2] - 
   zeta[2]*G[0][u2]*G[1, 0, 1][u1] + zeta[2]*G[0][u1]*G[1, 0, 1][u2] - 
   2*zeta[3]*G[1, 1, 0][u1] - G[0, 0, 0][u2]*G[1, 1, 0][u1] + 
   G[0, 1, 0][u2]*G[1, 1, 0][u1] + 2*zeta[3]*G[1, 1, 0][u2] + 
   G[0, 0, 0][u1]*G[1, 1, 0][u2] - G[0, 1, 0][u1]*G[1, 1, 0][u2] - 
   zeta[2]*G[0, 0, 0, 1][u1] + zeta[2]*G[0, 0, 0, 1][u2] + zeta[2]*G[0, 0, 1, 0][u1] - 
   zeta[2]*G[0, 0, 1, 0][u2] - zeta[2]*G[0, 1, 0, 0][u1] - G[0, 0][u2]*G[0, 1, 0, 0][u1] + 
   G[1, 0][u2]*G[0, 1, 0, 0][u1] + zeta[2]*G[0, 1, 0, 0][u2] + 
   G[0, 0][u1]*G[0, 1, 0, 0][u2] - G[1, 0][u1]*G[0, 1, 0, 0][u2] + 
   zeta[2]*G[0, 1, 0, 1][u1] - zeta[2]*G[0, 1, 0, 1][u2] + G[0, 0][u2]*G[0, 1, 1, 0][u1] - 
   G[1, 0][u2]*G[0, 1, 1, 0][u1] - G[0, 0][u1]*G[0, 1, 1, 0][u2] + 
   G[1, 0][u1]*G[0, 1, 1, 0][u2] + zeta[2]*G[1, 0, 0, 0][u1] + 
   G[0, 0][u2]*G[1, 0, 0, 0][u1] - G[1, 0][u2]*G[1, 0, 0, 0][u1] - 
   zeta[2]*G[1, 0, 0, 0][u2] - G[0, 0][u1]*G[1, 0, 0, 0][u2] + 
   G[1, 0][u1]*G[1, 0, 0, 0][u2] - zeta[2]*G[1, 0, 1, 0][u1] - 
   G[0, 0][u2]*G[1, 0, 1, 0][u1] + G[1, 0][u2]*G[1, 0, 1, 0][u1] + 
   zeta[2]*G[1, 0, 1, 0][u2] + G[0, 0][u1]*G[1, 0, 1, 0][u2] - 
   G[1, 0][u1]*G[1, 0, 1, 0][u2] + G[0][u2]*G[0, 0, 1, 0, 0][u1] - 
   G[0][u1]*G[0, 0, 1, 0, 0][u2] - G[0][u2]*G[0, 0, 1, 1, 0][u1] + 
   G[0][u1]*G[0, 0, 1, 1, 0][u2] - G[0][u2]*G[0, 1, 0, 0, 0][u1] + 
   G[0][u1]*G[0, 1, 0, 0, 0][u2] + G[0][u2]*G[0, 1, 0, 1, 0][u1] - 
   G[0][u1]*G[0, 1, 0, 1, 0][u2] - G[0][u2]*G[1, 0, 1, 0, 0][u1] + 
   G[0][u1]*G[1, 0, 1, 0, 0][u2] + G[0][u2]*G[1, 0, 1, 1, 0][u1] - 
   G[0][u1]*G[1, 0, 1, 1, 0][u2] + G[0][u2]*G[1, 1, 0, 0, 0][u1] - 
   G[0][u1]*G[1, 1, 0, 0, 0][u2] - G[0][u2]*G[1, 1, 0, 1, 0][u1] + 
   G[0][u1]*G[1, 1, 0, 1, 0][u2] - G[0, 0, 0, 1, 0, 0][u1] + G[0, 0, 0, 1, 0, 0][u2] + 
   G[0, 0, 0, 1, 1, 0][u1] - G[0, 0, 0, 1, 1, 0][u2] + G[0, 0, 1, 0, 0, 0][u1] - 
   G[0, 0, 1, 0, 0, 0][u2] - G[0, 0, 1, 0, 1, 0][u1] + G[0, 0, 1, 0, 1, 0][u2] + 
   G[0, 1, 0, 1, 0, 0][u1] - G[0, 1, 0, 1, 0, 0][u2] - G[0, 1, 0, 1, 1, 0][u1] + 
   G[0, 1, 0, 1, 1, 0][u2] - G[0, 1, 1, 0, 0, 0][u1] + G[0, 1, 1, 0, 0, 0][u2] + 
   G[0, 1, 1, 0, 1, 0][u1] - G[0, 1, 1, 0, 1, 0][u2]))/(u1 - u2);

(* For u2=u3=v1=v2=v3=1, w1=w2=w3=0 : *)
wheel3OneVar=u1*(G[0,0,0,1,0,0][u1]-G[0,0,1,0,0,0][u1]+G[0,1,1,0,0,0][u1]-G[0,0,0,1,1,0][u1]+
	G[0,0,1,0,1,0][u1]-G[0,1,0,1,0,0][u1]+G[0,1,0,1,1,0][u1]-G[0,1,1,0,1,0][u1]+
	zeta[2]*(G[0,0,0,1][u1]-G[0,0,1,0][u1]+G[0,1,1,0][u1]-G[0,1,0,1][u1])+
	2*zeta[3]*(G[0,1,0][u1]-G[0,0,1][u1]+G[0,1,1][u1]-G[0,0,0][u1])+
	6*zeta[4]*(G[0,0][u1]-G[0,1][u1])-2*(5*zeta[5]+zeta[2]*zeta[3])*G[0][u1]+
	4*(zeta[2]^3-zeta[3]^2)+3*zeta[6])/(1-u1);



(*Toy Model Degeneration of the Three-Loop Wheel W^3(t1,t2,t3)*)
(*This toy model is obtained from the general 3-loop wheel by taking 
the following sequence of brackets to vanish: 
br[a2,b1]=br[b1,c2]=br[c2,a1]=br[a1,b2]=br[b2,c1]=br[c1,a2]=0
*)

wheel3ToyCrossRatioRules={
t1->cr[b1,c1,b2,c2],t2->cr[a1,c1,a2,c2],t3->cr[a1,b1,a2,b2]
};

wheel3ToyIntRules={
n0->1,
g1->\[Alpha]1+\[Alpha]2+\[Alpha]1 \[Alpha]2,
g2->\[Gamma]1+(\[Alpha]2+\[Beta]2) (1+\[Gamma]2)+\[Alpha]1 (1+\[Alpha]2+\[Beta]1+\[Gamma]2),
g3->(t3 \[Alpha]2+\[Beta]1) \[Beta]2 (1+\[Gamma]2) (1+\[Alpha]2+\[Beta]1+\[Gamma]2)+\[Gamma]1 (t2 (t3 \[Alpha]2+\[Beta]1) \[Beta]2+t1 \[Beta]1 (1+\[Gamma]2))+\[Alpha]1 \[Beta]2 (1+\[Alpha]2+\[Beta]1+\[Gamma]2) (\[Beta]1+t3 (1+\[Alpha]2+\[Gamma]2))
};

wheel3ToyInt=n0/(g1 g2 g3)/.wheel3ToyIntRules;

(*wheel3ToyCurve=t3^2 \[Alpha]2^4 \[Gamma]2^2 (1+\[Alpha]2-t2 \[Alpha]2+\[Gamma]2)^2+\[Beta]1^4 (1+t2 \[Alpha]2+\[Gamma]2+\[Alpha]2 \[Gamma]2)^2-2 t3 \[Alpha]2^2 \[Beta]1 \[Gamma]2 (t1 (1+\[Alpha]2) (1+\[Gamma]2)^2 (1+\[Alpha]2+t2 \[Alpha]2+\[Gamma]2)+(-1+(-1+t2) \[Alpha]2-\[Gamma]2) ((1+\[Gamma]2)^2+\[Alpha]2 (1+\[Gamma]2)^2+\[Alpha]2^2 (t2 t3+\[Gamma]2-t2 \[Gamma]2+t3 \[Gamma]2)))+2 \[Beta]1^3 (-t1 (1+\[Alpha]2) (1+\[Gamma]2)^2 (1-t2 \[Alpha]2+\[Gamma]2+\[Alpha]2 \[Gamma]2)+(1+t2 \[Alpha]2+\[Gamma]2+\[Alpha]2 \[Gamma]2) ((1+\[Gamma]2)^2+\[Alpha]2 (1+\[Gamma]2)^2+\[Alpha]2^2 (t2 t3+\[Gamma]2-t2 \[Gamma]2+t3 \[Gamma]2)))+\[Beta]1^2 ((1+\[Gamma]2)^4+2 \[Alpha]2 (1+\[Gamma]2)^4+t1^2 (1+\[Alpha]2)^2 (1+\[Gamma]2)^4+2 \[Alpha]2^3 (1+\[Gamma]2)^2 (t2 (t3-\[Gamma]2)+\[Gamma]2+2 t3 \[Gamma]2)+\[Alpha]2^2 (1+\[Gamma]2)^2 (1+2 t2 (t3-\[Gamma]2)+4 (1+t3) \[Gamma]2+\[Gamma]2^2)-2 t1 (1+\[Alpha]2) (1+\[Gamma]2)^2 ((1+\[Gamma]2)^2+\[Alpha]2 (1+\[Gamma]2)^2+\[Alpha]2^2 (-t2 t3+\[Gamma]2+t2 \[Gamma]2+t3 \[Gamma]2))+\[Alpha]2^4 (2 t2 (t3^2-2 t3 (-1+\[Gamma]2)-\[Gamma]2) \[Gamma]2+(1+4 t3+t3^2) \[Gamma]2^2+t2^2 (t3^2-4 t3 \[Gamma]2+\[Gamma]2^2)))*)
(*Taking the residue on {\[Alpha]1,\[Beta]2,\[Gamma]1}, renaming {\[Alpha]2,\[Beta]1,\[Gamma]2}\[Rule]{x1,x2,x3}, 
   and introducing the homogenizing variable x4: *)
wheel3ToyCurve=(x2(x1^2 x3-x1 x2 x4)t2+x1^2 (x1 x3(t2-1)-(x2+x3)x3-(x2 t2+x3)x4)t3-x2(x1+x2+x3+x4)(x1 x3+(x3+x4)x4))^2-2 t1 x2(x1+x4)(x3+x4)^2 ((x1+x2+x3+x4)(x1^2 x3 t3+x1 x2 x3+x2 x4(x3+x4))+t2 x1(x1 t3+x2)(x1 x3-x2 x4))+t1^2 x2^2 (x1+x4)^2 (x3+x4)^4;


(*-------------------------------------------------*)
(*-------------------------------------------------*)
(*Four-Loop Traintrack Integral I^4 *)
(*-------------------------------------------------*)
(*-------------------------------------------------*)

(* We write this integral in terms of a twistor parametrization
 in e[i,j] where i\[Element][6,..,14] and j\[Element][1,2,3]                 *)
 
traintrack4TwistorParam={{1,0,0,0},{1+e[6,3]+e[7,3]+e[8,3]+e[9,3]+e[10,3]+e[11,3]+e[12,3]+e[13,3]+e[14,3],1,0,0},{e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]+e[13,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[8,2] e[13,3]+e[9,2] e[13,3]+e[10,2] e[13,3]+e[11,2] e[13,3]+e[12,2] e[13,3]+e[14,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[8,2] e[14,3]+e[9,2] e[14,3]+e[10,2] e[14,3]+e[11,2] e[14,3]+e[12,2] e[14,3]+e[13,2] e[14,3],1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]+e[13,2]+e[14,2],1,0},{e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[6,1] e[7,2] e[13,3]+e[8,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[9,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[10,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[11,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[12,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[6,1] e[7,2] e[14,3]+e[8,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[9,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[10,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[11,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[12,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[13,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3],e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[13,2]+e[6,1] e[13,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[14,2]+e[6,1] e[14,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2],1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1],1},{e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,1] e[7,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,1] e[7,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3],e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[6,1] e[13,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[6,1] e[14,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2],e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1],1},{e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[7,1] e[8,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[7,1] e[8,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3],e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2],e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1],1},{e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[8,1] e[9,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[8,1] e[9,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3],e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2],e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1],1},{e[9,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[9,1] e[10,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[9,1] e[10,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3],e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2],e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1],1},{e[10,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[10,1] e[11,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3],e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2],e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1],1},{e[11,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3],e[11,1] e[12,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2],e[11,1]+e[12,1]+e[13,1]+e[14,1],1},{e[12,1] e[13,2] e[14,3],e[12,1] e[13,2]+e[12,1] e[14,2]+e[13,1] e[14,2],e[12,1]+e[13,1]+e[14,1],1},{0,e[13,1] e[14,2],e[13,1]+e[14,1],1},{0,0,e[14,1],1},{0,0,0,1}};

traintrack4IntRules={
f1->\[Alpha]1 \[Beta]1+\[Alpha]0 (\[Alpha]1+\[Beta]1),
f2->\[Alpha]2 \[Beta]2+\[Alpha]0 (\[Alpha]2+\[Beta]2)+(\[Alpha]1 \[Beta]2 e[6,1] e[6,2] e[7,2] e[7,3] (e[7,2] e[7,3]+e[6,1] e[7,2] e[7,3]+e[7,3] e[8,2]+e[6,1] e[7,3] e[8,2]+e[7,1] e[7,3] e[8,2]+e[8,2] e[8,3]+e[6,1] e[8,2] e[8,3]+e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[7,3] e[9,2]+e[6,1] e[7,3] e[9,2]+e[7,1] e[7,3] e[9,2]+e[7,3] e[8,1] e[9,2]+e[8,3] e[9,2]+e[6,1] e[8,3] e[9,2]+e[7,1] e[8,3] e[9,2]+e[7,1] e[7,2] e[8,3] e[9,2]+e[8,1] e[8,3] e[9,2]+e[7,2] e[8,1] e[8,3] e[9,2]+e[6,3] ((1+e[6,1]) e[7,2]+(1+e[6,1]+e[7,1]) e[8,2]+(1+e[6,1]+e[7,1]+e[8,1]) e[9,2])+e[9,2] e[9,3]+e[6,1] e[9,2] e[9,3]+e[7,1] e[9,2] e[9,3]+e[7,1] e[7,2] e[9,2] e[9,3]+e[8,1] e[9,2] e[9,3]+e[7,2] e[8,1] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,2] e[9,3]+e[6,2] (e[6,3]+e[7,1] e[7,3] e[8,2]+e[7,1] e[8,2] e[8,3]+e[7,1] e[7,3] e[9,2]+e[7,3] e[8,1] e[9,2]+e[7,1] e[8,3] e[9,2]+e[8,1] e[8,3] e[9,2]+e[7,1] e[9,2] e[9,3]+e[8,1] e[9,2] e[9,3]+e[6,1] (e[7,2] e[7,3]+e[8,2] e[8,3]+e[8,3] e[9,2]+e[7,3] (e[8,2]+e[9,2])+e[9,2] e[9,3]))))/(((1+e[6,1]) e[7,2] (e[6,3]+e[7,3])+e[6,2] (e[6,3]+e[6,1] e[7,2] e[7,3])) (e[7,1] e[7,2] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,3] e[9,2]+e[7,2] e[8,1] e[8,3] e[9,2]+e[7,1] e[7,2] e[9,2] e[9,3]+e[7,2] e[8,1] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,2] e[9,3]+e[6,1] e[6,2] (e[7,2] e[7,3]+e[8,2] e[8,3]+e[8,3] e[9,2]+e[7,3] (e[8,2]+e[9,2])+e[9,2] e[9,3])+e[6,2] (e[8,1] e[9,2] (e[7,3]+e[8,3]+e[9,3])+e[7,1] (e[8,2] e[8,3]+e[7,3] (e[8,2]+e[9,2])+e[9,2] (e[8,3]+e[9,3])))))+(\[Alpha]2 \[Beta]1 e[8,1] e[8,2] e[9,2] e[9,3] (e[7,1] e[7,2] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,3] e[9,2]+e[7,2] e[8,1] e[8,3] e[9,2]+e[7,1] e[7,2] e[9,2] e[9,3]+e[7,2] e[8,1] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,2] e[9,3]+e[7,1] e[7,2] e[8,3] e[10,2]+e[7,2] e[8,1] e[8,3] e[10,2]+e[7,2] e[8,3] e[9,1] e[10,2]+e[7,1] e[7,2] e[9,3] e[10,2]+e[7,2] e[8,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[9,3] e[10,2]+e[7,2] e[9,1] e[9,3] e[10,2]+e[8,2] e[9,1] e[9,3] e[10,2]+e[7,1] e[7,2] e[10,2] e[10,3]+e[7,2] e[8,1] e[10,2] e[10,3]+e[8,1] e[8,2] e[10,2] e[10,3]+e[7,2] e[9,1] e[10,2] e[10,3]+e[8,2] e[9,1] e[10,2] e[10,3]+e[9,1] e[9,2] e[10,2] e[10,3]+e[6,1] e[6,2] (e[7,2] e[7,3]+e[8,2] e[8,3]+e[8,3] e[9,2]+e[9,2] e[9,3]+e[8,3] e[10,2]+e[9,3] e[10,2]+e[7,3] (e[8,2]+e[9,2]+e[10,2])+e[10,2] e[10,3])+e[6,2] (e[8,1] e[8,3] e[9,2]+e[8,1] e[9,2] e[9,3]+e[8,1] e[8,3] e[10,2]+e[8,3] e[9,1] e[10,2]+e[8,1] e[9,3] e[10,2]+e[9,1] e[9,3] e[10,2]+e[7,3] (e[9,1] e[10,2]+e[8,1] (e[9,2]+e[10,2]))+e[8,1] e[10,2] e[10,3]+e[9,1] e[10,2] e[10,3]+e[7,1] (e[8,2] e[8,3]+e[8,3] e[9,2]+e[9,2] e[9,3]+e[8,3] e[10,2]+e[9,3] e[10,2]+e[7,3] (e[8,2]+e[9,2]+e[10,2])+e[10,2] e[10,3]))))/((e[7,1] e[7,2] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,3] e[9,2]+e[7,2] e[8,1] e[8,3] e[9,2]+e[7,1] e[7,2] e[9,2] e[9,3]+e[7,2] e[8,1] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,2] e[9,3]+e[6,1] e[6,2] (e[7,2] e[7,3]+e[8,2] e[8,3]+e[8,3] e[9,2]+e[7,3] (e[8,2]+e[9,2])+e[9,2] e[9,3])+e[6,2] (e[8,1] e[9,2] (e[7,3]+e[8,3]+e[9,3])+e[7,1] (e[8,2] e[8,3]+e[7,3] (e[8,2]+e[9,2])+e[9,2] (e[8,3]+e[9,3])))) (e[9,1] e[10,2] (e[9,2] e[10,3]+e[8,2] (e[9,3]+e[10,3]))+e[8,1] e[8,2] (e[9,2] e[9,3]+e[10,2] (e[9,3]+e[10,3]))))+((\[Alpha]1 \[Beta]1+\[Alpha]0 (\[Alpha]1+\[Beta]1)) e[6,1] e[6,2] e[7,2] e[7,3] e[8,1] e[8,2] e[9,2] e[9,3] (e[7,2] e[7,3]+e[6,1] e[7,2] e[7,3]+e[7,3] e[8,2]+e[6,1] e[7,3] e[8,2]+e[7,1] e[7,3] e[8,2]+e[8,2] e[8,3]+e[6,1] e[8,2] e[8,3]+e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[7,3] e[9,2]+e[6,1] e[7,3] e[9,2]+e[7,1] e[7,3] e[9,2]+e[7,3] e[8,1] e[9,2]+e[8,3] e[9,2]+e[6,1] e[8,3] e[9,2]+e[7,1] e[8,3] e[9,2]+e[7,1] e[7,2] e[8,3] e[9,2]+e[8,1] e[8,3] e[9,2]+e[7,2] e[8,1] e[8,3] e[9,2]+e[9,2] e[9,3]+e[6,1] e[9,2] e[9,3]+e[7,1] e[9,2] e[9,3]+e[7,1] e[7,2] e[9,2] e[9,3]+e[8,1] e[9,2] e[9,3]+e[7,2] e[8,1] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,2] e[9,3]+e[7,3] e[10,2]+e[6,1] e[7,3] e[10,2]+e[7,1] e[7,3] e[10,2]+e[7,3] e[8,1] e[10,2]+e[8,3] e[10,2]+e[6,1] e[8,3] e[10,2]+e[7,1] e[8,3] e[10,2]+e[7,1] e[7,2] e[8,3] e[10,2]+e[8,1] e[8,3] e[10,2]+e[7,2] e[8,1] e[8,3] e[10,2]+e[7,3] e[9,1] e[10,2]+e[8,3] e[9,1] e[10,2]+e[7,2] e[8,3] e[9,1] e[10,2]+e[9,3] e[10,2]+e[6,1] e[9,3] e[10,2]+e[7,1] e[9,3] e[10,2]+e[7,1] e[7,2] e[9,3] e[10,2]+e[8,1] e[9,3] e[10,2]+e[7,2] e[8,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[9,3] e[10,2]+e[9,1] e[9,3] e[10,2]+e[7,2] e[9,1] e[9,3] e[10,2]+e[8,2] e[9,1] e[9,3] e[10,2]+e[6,3] ((1+e[6,1]) e[7,2]+(1+e[6,1]+e[7,1]) e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2])+e[10,2] e[10,3]+e[6,1] e[10,2] e[10,3]+e[7,1] e[10,2] e[10,3]+e[7,1] e[7,2] e[10,2] e[10,3]+e[8,1] e[10,2] e[10,3]+e[7,2] e[8,1] e[10,2] e[10,3]+e[8,1] e[8,2] e[10,2] e[10,3]+e[9,1] e[10,2] e[10,3]+e[7,2] e[9,1] e[10,2] e[10,3]+e[8,2] e[9,1] e[10,2] e[10,3]+e[9,1] e[9,2] e[10,2] e[10,3]+e[6,2] (e[6,3]+e[7,1] e[7,3] e[8,2]+e[7,1] e[8,2] e[8,3]+e[7,1] e[7,3] e[9,2]+e[7,3] e[8,1] e[9,2]+e[7,1] e[8,3] e[9,2]+e[8,1] e[8,3] e[9,2]+e[7,1] e[9,2] e[9,3]+e[8,1] e[9,2] e[9,3]+e[7,1] e[7,3] e[10,2]+e[7,3] e[8,1] e[10,2]+e[7,1] e[8,3] e[10,2]+e[8,1] e[8,3] e[10,2]+e[7,3] e[9,1] e[10,2]+e[8,3] e[9,1] e[10,2]+e[7,1] e[9,3] e[10,2]+e[8,1] e[9,3] e[10,2]+e[9,1] e[9,3] e[10,2]+e[7,1] e[10,2] e[10,3]+e[8,1] e[10,2] e[10,3]+e[9,1] e[10,2] e[10,3]+e[6,1] (e[7,2] e[7,3]+e[8,2] e[8,3]+e[8,3] e[9,2]+e[9,2] e[9,3]+e[8,3] e[10,2]+e[9,3] e[10,2]+e[7,3] (e[8,2]+e[9,2]+e[10,2])+e[10,2] e[10,3]))))/(((1+e[6,1]) e[7,2] (e[6,3]+e[7,3])+e[6,2] (e[6,3]+e[6,1] e[7,2] e[7,3])) (e[7,1] e[7,2] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,3] e[9,2]+e[7,2] e[8,1] e[8,3] e[9,2]+e[7,1] e[7,2] e[9,2] e[9,3]+e[7,2] e[8,1] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,2] e[9,3]+e[6,1] e[6,2] (e[7,2] e[7,3]+e[8,2] e[8,3]+e[8,3] e[9,2]+e[7,3] (e[8,2]+e[9,2])+e[9,2] e[9,3])+e[6,2] (e[8,1] e[9,2] (e[7,3]+e[8,3]+e[9,3])+e[7,1] (e[8,2] e[8,3]+e[7,3] (e[8,2]+e[9,2])+e[9,2] (e[8,3]+e[9,3])))) (e[9,1] e[10,2] (e[9,2] e[10,3]+e[8,2] (e[9,3]+e[10,3]))+e[8,1] e[8,2] (e[9,2] e[9,3]+e[10,2] (e[9,3]+e[10,3])))),
f3->\[Alpha]3 \[Beta]3+\[Alpha]0 (\[Alpha]3+\[Beta]3)+(\[Alpha]3 \[Beta]2 (e[7,1] e[8,1] e[8,2] e[9,2] e[9,3] e[10,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[10,1] e[10,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[10,1] e[10,2]+e[7,1] e[8,1] e[8,2] e[10,1] e[10,2] e[10,3]+e[7,1] e[8,2] e[9,1] e[10,1] e[10,2] e[10,3]+e[7,1] e[9,1] e[9,2] e[10,1] e[10,2] e[10,3]) e[11,1] ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])))/((e[7,1] e[8,1] e[8,2] e[9,2] e[9,3] e[11,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[10,2] e[11,1]+e[7,1] e[8,2] e[9,1] e[9,3] e[10,2] e[11,1]+e[7,1] e[8,1] e[8,2] e[10,2] e[10,3] e[11,1]+e[7,1] e[8,2] e[9,1] e[10,2] e[10,3] e[11,1]+e[7,1] e[9,1] e[9,2] e[10,2] e[10,3] e[11,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[9,3] e[10,1] e[11,1] e[11,2]+e[7,1] e[8,1] e[8,2] e[10,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[9,1] e[10,3] e[11,1] e[11,2]+e[7,1] e[9,1] e[9,2] e[10,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[10,1] e[10,3] e[11,1] e[11,2]+e[7,1] e[9,2] e[10,1] e[10,3] e[11,1] e[11,2]+e[7,1] e[8,1] e[8,2] e[11,1] e[11,2] e[11,3]+e[7,1] e[8,2] e[9,1] e[11,1] e[11,2] e[11,3]+e[7,1] e[9,1] e[9,2] e[11,1] e[11,2] e[11,3]+e[7,1] e[8,2] e[10,1] e[11,1] e[11,2] e[11,3]+e[7,1] e[9,2] e[10,1] e[11,1] e[11,2] e[11,3]+e[7,1] e[10,1] e[10,2] e[11,1] e[11,2] e[11,3]) (-e[10,1] e[11,2] (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]))+(e[10,1]+e[11,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))-e[11,1] (-e[10,1] e[11,2] (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3])+(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))))+(\[Alpha]2 \[Beta]3 (e[10,1]+e[6,2] e[10,1]+e[6,2] e[6,3] e[10,1]+e[7,2] e[10,1]+e[6,3] e[7,2] e[10,1]+e[7,2] e[7,3] e[10,1]+e[8,2] e[10,1]+e[6,3] e[8,2] e[10,1]+e[7,3] e[8,2] e[10,1]+e[8,2] e[8,3] e[10,1]+e[9,2] e[10,1]+e[6,3] e[9,2] e[10,1]+e[7,3] e[9,2] e[10,1]+e[8,3] e[9,2] e[10,1]+e[9,2] e[9,3] e[10,1]+e[10,1] e[10,2]+e[6,3] e[10,1] e[10,2]+e[7,3] e[10,1] e[10,2]+e[8,3] e[10,1] e[10,2]+e[9,3] e[10,1] e[10,2]+e[10,1] e[10,2] e[10,3]) (e[6,2] e[6,3] e[7,1]+e[6,3] e[7,1] e[7,2]+e[6,1] e[6,3] e[7,1] e[7,2]+e[7,1] e[7,2] e[7,3]+e[6,1] e[7,1] e[7,2] e[7,3]+e[6,1] e[6,2] e[7,1] e[7,2] e[7,3]+e[6,2] e[6,3] e[8,1]+e[6,3] e[7,2] e[8,1]+e[6,1] e[6,3] e[7,2] e[8,1]+e[7,2] e[7,3] e[8,1]+e[6,1] e[7,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[7,2] e[7,3] e[8,1]+e[6,3] e[8,1] e[8,2]+e[6,1] e[6,3] e[8,1] e[8,2]+e[7,3] e[8,1] e[8,2]+e[6,1] e[7,3] e[8,1] e[8,2]+e[6,1] e[6,2] e[7,3] e[8,1] e[8,2]+e[8,1] e[8,2] e[8,3]+e[6,1] e[8,1] e[8,2] e[8,3]+e[6,1] e[6,2] e[8,1] e[8,2] e[8,3]+e[6,2] e[6,3] e[9,1]+e[6,3] e[7,2] e[9,1]+e[6,1] e[6,3] e[7,2] e[9,1]+e[7,2] e[7,3] e[9,1]+e[6,1] e[7,2] e[7,3] e[9,1]+e[6,1] e[6,2] e[7,2] e[7,3] e[9,1]+e[6,3] e[8,2] e[9,1]+e[6,1] e[6,3] e[8,2] e[9,1]+e[7,3] e[8,2] e[9,1]+e[6,1] e[7,3] e[8,2] e[9,1]+e[6,1] e[6,2] e[7,3] e[8,2] e[9,1]+e[8,2] e[8,3] e[9,1]+e[6,1] e[8,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[8,2] e[8,3] e[9,1]+e[6,3] e[9,1] e[9,2]+e[6,1] e[6,3] e[9,1] e[9,2]+e[7,3] e[9,1] e[9,2]+e[6,1] e[7,3] e[9,1] e[9,2]+e[6,1] e[6,2] e[7,3] e[9,1] e[9,2]+e[8,3] e[9,1] e[9,2]+e[6,1] e[8,3] e[9,1] e[9,2]+e[6,1] e[6,2] e[8,3] e[9,1] e[9,2]+e[9,1] e[9,2] e[9,3]+e[6,1] e[9,1] e[9,2] e[9,3]+e[6,1] e[6,2] e[9,1] e[9,2] e[9,3]+e[6,2] e[6,3] e[10,1]+e[6,3] e[7,2] e[10,1]+e[6,1] e[6,3] e[7,2] e[10,1]+e[7,2] e[7,3] e[10,1]+e[6,1] e[7,2] e[7,3] e[10,1]+e[6,1] e[6,2] e[7,2] e[7,3] e[10,1]+e[6,3] e[8,2] e[10,1]+e[6,1] e[6,3] e[8,2] e[10,1]+e[7,3] e[8,2] e[10,1]+e[6,1] e[7,3] e[8,2] e[10,1]+e[6,1] e[6,2] e[7,3] e[8,2] e[10,1]+e[8,2] e[8,3] e[10,1]+e[6,1] e[8,2] e[8,3] e[10,1]+e[6,1] e[6,2] e[8,2] e[8,3] e[10,1]+e[6,3] e[9,2] e[10,1]+e[6,1] e[6,3] e[9,2] e[10,1]+e[7,3] e[9,2] e[10,1]+e[6,1] e[7,3] e[9,2] e[10,1]+e[6,1] e[6,2] e[7,3] e[9,2] e[10,1]+e[8,3] e[9,2] e[10,1]+e[6,1] e[8,3] e[9,2] e[10,1]+e[6,1] e[6,2] e[8,3] e[9,2] e[10,1]+e[9,2] e[9,3] e[10,1]+e[6,1] e[9,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[9,2] e[9,3] e[10,1]+e[6,3] e[10,1] e[10,2]+e[6,1] e[6,3] e[10,1] e[10,2]+e[7,3] e[10,1] e[10,2]+e[6,1] e[7,3] e[10,1] e[10,2]+e[6,1] e[6,2] e[7,3] e[10,1] e[10,2]+e[8,3] e[10,1] e[10,2]+e[6,1] e[8,3] e[10,1] e[10,2]+e[6,1] e[6,2] e[8,3] e[10,1] e[10,2]+e[9,3] e[10,1] e[10,2]+e[6,1] e[9,3] e[10,1] e[10,2]+e[6,1] e[6,2] e[9,3] e[10,1] e[10,2]+e[10,1] e[10,2] e[10,3]+e[6,1] e[10,1] e[10,2] e[10,3]+e[6,1] e[6,2] e[10,1] e[10,2] e[10,3]+e[6,2] e[6,3] e[11,1]+e[6,3] e[7,2] e[11,1]+e[6,1] e[6,3] e[7,2] e[11,1]+e[7,2] e[7,3] e[11,1]+e[6,1] e[7,2] e[7,3] e[11,1]+e[6,1] e[6,2] e[7,2] e[7,3] e[11,1]+e[6,3] e[8,2] e[11,1]+e[6,1] e[6,3] e[8,2] e[11,1]+e[7,3] e[8,2] e[11,1]+e[6,1] e[7,3] e[8,2] e[11,1]+e[6,1] e[6,2] e[7,3] e[8,2] e[11,1]+e[8,2] e[8,3] e[11,1]+e[6,1] e[8,2] e[8,3] e[11,1]+e[6,1] e[6,2] e[8,2] e[8,3] e[11,1]+e[6,3] e[9,2] e[11,1]+e[6,1] e[6,3] e[9,2] e[11,1]+e[7,3] e[9,2] e[11,1]+e[6,1] e[7,3] e[9,2] e[11,1]+e[6,1] e[6,2] e[7,3] e[9,2] e[11,1]+e[8,3] e[9,2] e[11,1]+e[6,1] e[8,3] e[9,2] e[11,1]+e[6,1] e[6,2] e[8,3] e[9,2] e[11,1]+e[9,2] e[9,3] e[11,1]+e[6,1] e[9,2] e[9,3] e[11,1]+e[6,1] e[6,2] e[9,2] e[9,3] e[11,1]+e[6,3] e[10,2] e[11,1]+e[6,1] e[6,3] e[10,2] e[11,1]+e[7,3] e[10,2] e[11,1]+e[6,1] e[7,3] e[10,2] e[11,1]+e[6,1] e[6,2] e[7,3] e[10,2] e[11,1]+e[8,3] e[10,2] e[11,1]+e[6,1] e[8,3] e[10,2] e[11,1]+e[6,1] e[6,2] e[8,3] e[10,2] e[11,1]+e[9,3] e[10,2] e[11,1]+e[6,1] e[9,3] e[10,2] e[11,1]+e[6,1] e[6,2] e[9,3] e[10,2] e[11,1]+e[10,2] e[10,3] e[11,1]+e[6,1] e[10,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[10,2] e[10,3] e[11,1]+e[6,3] e[11,1] e[11,2]+e[6,1] e[6,3] e[11,1] e[11,2]+e[7,3] e[11,1] e[11,2]+e[6,1] e[7,3] e[11,1] e[11,2]+e[6,1] e[6,2] e[7,3] e[11,1] e[11,2]+e[8,3] e[11,1] e[11,2]+e[6,1] e[8,3] e[11,1] e[11,2]+e[6,1] e[6,2] e[8,3] e[11,1] e[11,2]+e[9,3] e[11,1] e[11,2]+e[6,1] e[9,3] e[11,1] e[11,2]+e[6,1] e[6,2] e[9,3] e[11,1] e[11,2]+e[10,3] e[11,1] e[11,2]+e[6,1] e[10,3] e[11,1] e[11,2]+e[6,1] e[6,2] e[10,3] e[11,1] e[11,2]+e[11,1] e[11,2] e[11,3]+e[6,1] e[11,1] e[11,2] e[11,3]+e[6,1] e[6,2] e[11,1] e[11,2] e[11,3]+(e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])-(1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])-(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (-e[7,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[7,1] e[8,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]))+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]))+(e[8,1]+e[9,1]+e[10,1]+e[11,1]) ((e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))-(e[8,1]+e[9,1]+e[10,1]+e[11,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))))/((e[7,1]+e[6,2] e[7,1]+e[6,2] e[6,3] e[7,1]+e[7,1] e[7,2]+e[6,3] e[7,1] e[7,2]+e[7,1] e[7,2] e[7,3]) (-e[10,1] e[11,2] (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]))+(e[10,1]+e[11,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))-e[11,1] (-e[10,1] e[11,2] (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3])+(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))))+(\[Beta]1 \[Beta]3 e[7,1] e[8,1] e[8,2] e[9,1] e[9,2] e[9,3])/((e[7,1]+e[6,2] e[7,1]+e[6,2] e[6,3] e[7,1]+e[7,1] e[7,2]+e[6,3] e[7,1] e[7,2]+e[7,1] e[7,2] e[7,3]) (e[9,1] e[10,2] (e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]) e[11,3]+e[10,1] e[11,2] (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3])-(e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3])-(e[10,1]+e[11,1]) (e[6,1] e[6,2] e[7,2] e[7,3]+e[6,1] e[6,2] e[7,3] e[8,2]+e[6,2] e[7,1] e[7,3] e[8,2]+e[6,1] e[6,2] e[8,2] e[8,3]+e[6,2] e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,1] e[6,2] e[7,3] e[9,2]+e[6,2] e[7,1] e[7,3] e[9,2]+e[6,2] e[7,3] e[8,1] e[9,2]+e[6,1] e[6,2] e[8,3] e[9,2]+e[6,2] e[7,1] e[8,3] e[9,2]+e[7,1] e[7,2] e[8,3] e[9,2]+e[6,2] e[8,1] e[8,3] e[9,2]+e[7,2] e[8,1] e[8,3] e[9,2]+e[6,1] e[6,2] e[9,2] e[9,3]+e[6,2] e[7,1] e[9,2] e[9,3]+e[7,1] e[7,2] e[9,2] e[9,3]+e[6,2] e[8,1] e[9,2] e[9,3]+e[7,2] e[8,1] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,2] e[9,3]+e[6,1] e[6,2] e[7,3] e[10,2]+e[6,2] e[7,1] e[7,3] e[10,2]+e[6,2] e[7,3] e[8,1] e[10,2]+e[6,1] e[6,2] e[8,3] e[10,2]+e[6,2] e[7,1] e[8,3] e[10,2]+e[7,1] e[7,2] e[8,3] e[10,2]+e[6,2] e[8,1] e[8,3] e[10,2]+e[7,2] e[8,1] e[8,3] e[10,2]+e[6,1] e[6,2] e[9,3] e[10,2]+e[6,2] e[7,1] e[9,3] e[10,2]+e[7,1] e[7,2] e[9,3] e[10,2]+e[6,2] e[8,1] e[9,3] e[10,2]+e[7,2] e[8,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[9,3] e[10,2]+e[6,1] e[6,2] e[10,2] e[10,3]+e[6,2] e[7,1] e[10,2] e[10,3]+e[7,1] e[7,2] e[10,2] e[10,3]+e[6,2] e[8,1] e[10,2] e[10,3]+e[7,2] e[8,1] e[10,2] e[10,3]+e[8,1] e[8,2] e[10,2] e[10,3]+e[6,1] e[6,2] e[7,3] e[11,2]+e[6,2] e[7,1] e[7,3] e[11,2]+e[6,2] e[7,3] e[8,1] e[11,2]+e[6,1] e[6,2] e[8,3] e[11,2]+e[6,2] e[7,1] e[8,3] e[11,2]+e[7,1] e[7,2] e[8,3] e[11,2]+e[6,2] e[8,1] e[8,3] e[11,2]+e[7,2] e[8,1] e[8,3] e[11,2]+e[6,1] e[6,2] e[9,3] e[11,2]+e[6,2] e[7,1] e[9,3] e[11,2]+e[7,1] e[7,2] e[9,3] e[11,2]+e[6,2] e[8,1] e[9,3] e[11,2]+e[7,2] e[8,1] e[9,3] e[11,2]+e[8,1] e[8,2] e[9,3] e[11,2]+e[6,1] e[6,2] e[10,3] e[11,2]+e[6,2] e[7,1] e[10,3] e[11,2]+e[7,1] e[7,2] e[10,3] e[11,2]+e[6,2] e[8,1] e[10,3] e[11,2]+e[7,2] e[8,1] e[10,3] e[11,2]+e[8,1] e[8,2] e[10,3] e[11,2]+e[6,1] e[6,2] e[11,2] e[11,3]+e[6,2] e[7,1] e[11,2] e[11,3]+e[7,1] e[7,2] e[11,2] e[11,3]+e[6,2] e[8,1] e[11,2] e[11,3]+e[7,2] e[8,1] e[11,2] e[11,3]+e[8,1] e[8,2] e[11,2] e[11,3])+(e[9,1]+e[10,1]+e[11,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))))+(\[Alpha]3 \[Beta]1 e[7,1] e[8,1] e[8,2] e[9,1] e[9,2] e[9,3] e[11,1] (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])))/((e[7,1] e[8,1] e[8,2] e[9,2] e[9,3] e[11,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[10,2] e[11,1]+e[7,1] e[8,2] e[9,1] e[9,3] e[10,2] e[11,1]+e[7,1] e[8,1] e[8,2] e[10,2] e[10,3] e[11,1]+e[7,1] e[8,2] e[9,1] e[10,2] e[10,3] e[11,1]+e[7,1] e[9,1] e[9,2] e[10,2] e[10,3] e[11,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[9,3] e[10,1] e[11,1] e[11,2]+e[7,1] e[8,1] e[8,2] e[10,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[9,1] e[10,3] e[11,1] e[11,2]+e[7,1] e[9,1] e[9,2] e[10,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[10,1] e[10,3] e[11,1] e[11,2]+e[7,1] e[9,2] e[10,1] e[10,3] e[11,1] e[11,2]+e[7,1] e[8,1] e[8,2] e[11,1] e[11,2] e[11,3]+e[7,1] e[8,2] e[9,1] e[11,1] e[11,2] e[11,3]+e[7,1] e[9,1] e[9,2] e[11,1] e[11,2] e[11,3]+e[7,1] e[8,2] e[10,1] e[11,1] e[11,2] e[11,3]+e[7,1] e[9,2] e[10,1] e[11,1] e[11,2] e[11,3]+e[7,1] e[10,1] e[10,2] e[11,1] e[11,2] e[11,3]) (e[9,1] e[10,2] (e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]) e[11,3]+e[10,1] e[11,2] (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3])-(e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3])-(e[10,1]+e[11,1]) (e[6,1] e[6,2] e[7,2] e[7,3]+e[6,1] e[6,2] e[7,3] e[8,2]+e[6,2] e[7,1] e[7,3] e[8,2]+e[6,1] e[6,2] e[8,2] e[8,3]+e[6,2] e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,1] e[6,2] e[7,3] e[9,2]+e[6,2] e[7,1] e[7,3] e[9,2]+e[6,2] e[7,3] e[8,1] e[9,2]+e[6,1] e[6,2] e[8,3] e[9,2]+e[6,2] e[7,1] e[8,3] e[9,2]+e[7,1] e[7,2] e[8,3] e[9,2]+e[6,2] e[8,1] e[8,3] e[9,2]+e[7,2] e[8,1] e[8,3] e[9,2]+e[6,1] e[6,2] e[9,2] e[9,3]+e[6,2] e[7,1] e[9,2] e[9,3]+e[7,1] e[7,2] e[9,2] e[9,3]+e[6,2] e[8,1] e[9,2] e[9,3]+e[7,2] e[8,1] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,2] e[9,3]+e[6,1] e[6,2] e[7,3] e[10,2]+e[6,2] e[7,1] e[7,3] e[10,2]+e[6,2] e[7,3] e[8,1] e[10,2]+e[6,1] e[6,2] e[8,3] e[10,2]+e[6,2] e[7,1] e[8,3] e[10,2]+e[7,1] e[7,2] e[8,3] e[10,2]+e[6,2] e[8,1] e[8,3] e[10,2]+e[7,2] e[8,1] e[8,3] e[10,2]+e[6,1] e[6,2] e[9,3] e[10,2]+e[6,2] e[7,1] e[9,3] e[10,2]+e[7,1] e[7,2] e[9,3] e[10,2]+e[6,2] e[8,1] e[9,3] e[10,2]+e[7,2] e[8,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[9,3] e[10,2]+e[6,1] e[6,2] e[10,2] e[10,3]+e[6,2] e[7,1] e[10,2] e[10,3]+e[7,1] e[7,2] e[10,2] e[10,3]+e[6,2] e[8,1] e[10,2] e[10,3]+e[7,2] e[8,1] e[10,2] e[10,3]+e[8,1] e[8,2] e[10,2] e[10,3]+e[6,1] e[6,2] e[7,3] e[11,2]+e[6,2] e[7,1] e[7,3] e[11,2]+e[6,2] e[7,3] e[8,1] e[11,2]+e[6,1] e[6,2] e[8,3] e[11,2]+e[6,2] e[7,1] e[8,3] e[11,2]+e[7,1] e[7,2] e[8,3] e[11,2]+e[6,2] e[8,1] e[8,3] e[11,2]+e[7,2] e[8,1] e[8,3] e[11,2]+e[6,1] e[6,2] e[9,3] e[11,2]+e[6,2] e[7,1] e[9,3] e[11,2]+e[7,1] e[7,2] e[9,3] e[11,2]+e[6,2] e[8,1] e[9,3] e[11,2]+e[7,2] e[8,1] e[9,3] e[11,2]+e[8,1] e[8,2] e[9,3] e[11,2]+e[6,1] e[6,2] e[10,3] e[11,2]+e[6,2] e[7,1] e[10,3] e[11,2]+e[7,1] e[7,2] e[10,3] e[11,2]+e[6,2] e[8,1] e[10,3] e[11,2]+e[7,2] e[8,1] e[10,3] e[11,2]+e[8,1] e[8,2] e[10,3] e[11,2]+e[6,1] e[6,2] e[11,2] e[11,3]+e[6,2] e[7,1] e[11,2] e[11,3]+e[7,1] e[7,2] e[11,2] e[11,3]+e[6,2] e[8,1] e[11,2] e[11,3]+e[7,2] e[8,1] e[11,2] e[11,3]+e[8,1] e[8,2] e[11,2] e[11,3])+(e[9,1]+e[10,1]+e[11,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))))+(\[Alpha]1 \[Beta]3 (e[9,1]+e[6,2] e[9,1]+e[6,2] e[6,3] e[9,1]+e[7,2] e[9,1]+e[6,3] e[7,2] e[9,1]+e[7,2] e[7,3] e[9,1]+e[8,2] e[9,1]+e[6,3] e[8,2] e[9,1]+e[7,3] e[8,2] e[9,1]+e[8,2] e[8,3] e[9,1]+e[9,1] e[9,2]+e[6,3] e[9,1] e[9,2]+e[7,3] e[9,1] e[9,2]+e[8,3] e[9,1] e[9,2]+e[9,1] e[9,2] e[9,3]) ((e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,1] e[6,2] e[7,3]+e[6,1] e[6,2] e[8,3]+e[6,1] e[6,2] e[9,3]+e[6,1] e[6,2] e[10,3]+e[6,1] e[6,2] e[11,3])-e[6,1] e[6,2] (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])+(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3])-(e[8,1]+e[9,1]+e[10,1]+e[11,1]) (e[6,1] e[6,2] e[7,2] e[7,3]+e[6,1] e[6,2] e[7,3] e[8,2]+e[6,1] e[6,2] e[8,2] e[8,3]+e[6,1] e[6,2] e[7,3] e[9,2]+e[6,1] e[6,2] e[8,3] e[9,2]+e[6,1] e[6,2] e[9,2] e[9,3]+e[6,1] e[6,2] e[7,3] e[10,2]+e[6,1] e[6,2] e[8,3] e[10,2]+e[6,1] e[6,2] e[9,3] e[10,2]+e[6,1] e[6,2] e[10,2] e[10,3]+e[6,1] e[6,2] e[7,3] e[11,2]+e[6,1] e[6,2] e[8,3] e[11,2]+e[6,1] e[6,2] e[9,3] e[11,2]+e[6,1] e[6,2] e[10,3] e[11,2]+e[6,1] e[6,2] e[11,2] e[11,3])+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))))/((e[7,1]+e[6,2] e[7,1]+e[6,2] e[6,3] e[7,1]+e[7,1] e[7,2]+e[6,3] e[7,1] e[7,2]+e[7,1] e[7,2] e[7,3]) (e[9,1] e[10,2] (e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]) e[11,3]+e[10,1] e[11,2] (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3])-(e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3])-(e[10,1]+e[11,1]) (e[6,1] e[6,2] e[7,2] e[7,3]+e[6,1] e[6,2] e[7,3] e[8,2]+e[6,2] e[7,1] e[7,3] e[8,2]+e[6,1] e[6,2] e[8,2] e[8,3]+e[6,2] e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,1] e[6,2] e[7,3] e[9,2]+e[6,2] e[7,1] e[7,3] e[9,2]+e[6,2] e[7,3] e[8,1] e[9,2]+e[6,1] e[6,2] e[8,3] e[9,2]+e[6,2] e[7,1] e[8,3] e[9,2]+e[7,1] e[7,2] e[8,3] e[9,2]+e[6,2] e[8,1] e[8,3] e[9,2]+e[7,2] e[8,1] e[8,3] e[9,2]+e[6,1] e[6,2] e[9,2] e[9,3]+e[6,2] e[7,1] e[9,2] e[9,3]+e[7,1] e[7,2] e[9,2] e[9,3]+e[6,2] e[8,1] e[9,2] e[9,3]+e[7,2] e[8,1] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,2] e[9,3]+e[6,1] e[6,2] e[7,3] e[10,2]+e[6,2] e[7,1] e[7,3] e[10,2]+e[6,2] e[7,3] e[8,1] e[10,2]+e[6,1] e[6,2] e[8,3] e[10,2]+e[6,2] e[7,1] e[8,3] e[10,2]+e[7,1] e[7,2] e[8,3] e[10,2]+e[6,2] e[8,1] e[8,3] e[10,2]+e[7,2] e[8,1] e[8,3] e[10,2]+e[6,1] e[6,2] e[9,3] e[10,2]+e[6,2] e[7,1] e[9,3] e[10,2]+e[7,1] e[7,2] e[9,3] e[10,2]+e[6,2] e[8,1] e[9,3] e[10,2]+e[7,2] e[8,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[9,3] e[10,2]+e[6,1] e[6,2] e[10,2] e[10,3]+e[6,2] e[7,1] e[10,2] e[10,3]+e[7,1] e[7,2] e[10,2] e[10,3]+e[6,2] e[8,1] e[10,2] e[10,3]+e[7,2] e[8,1] e[10,2] e[10,3]+e[8,1] e[8,2] e[10,2] e[10,3]+e[6,1] e[6,2] e[7,3] e[11,2]+e[6,2] e[7,1] e[7,3] e[11,2]+e[6,2] e[7,3] e[8,1] e[11,2]+e[6,1] e[6,2] e[8,3] e[11,2]+e[6,2] e[7,1] e[8,3] e[11,2]+e[7,1] e[7,2] e[8,3] e[11,2]+e[6,2] e[8,1] e[8,3] e[11,2]+e[7,2] e[8,1] e[8,3] e[11,2]+e[6,1] e[6,2] e[9,3] e[11,2]+e[6,2] e[7,1] e[9,3] e[11,2]+e[7,1] e[7,2] e[9,3] e[11,2]+e[6,2] e[8,1] e[9,3] e[11,2]+e[7,2] e[8,1] e[9,3] e[11,2]+e[8,1] e[8,2] e[9,3] e[11,2]+e[6,1] e[6,2] e[10,3] e[11,2]+e[6,2] e[7,1] e[10,3] e[11,2]+e[7,1] e[7,2] e[10,3] e[11,2]+e[6,2] e[8,1] e[10,3] e[11,2]+e[7,2] e[8,1] e[10,3] e[11,2]+e[8,1] e[8,2] e[10,3] e[11,2]+e[6,1] e[6,2] e[11,2] e[11,3]+e[6,2] e[7,1] e[11,2] e[11,3]+e[7,1] e[7,2] e[11,2] e[11,3]+e[6,2] e[8,1] e[11,2] e[11,3]+e[7,2] e[8,1] e[11,2] e[11,3]+e[8,1] e[8,2] e[11,2] e[11,3])+(e[9,1]+e[10,1]+e[11,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))))+(\[Alpha]1 \[Alpha]3 e[9,1] e[10,1] e[10,2] e[11,1] e[11,2] e[11,3] ((e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,1] e[6,2] e[7,3]+e[6,1] e[6,2] e[8,3]+e[6,1] e[6,2] e[9,3]+e[6,1] e[6,2] e[10,3]+e[6,1] e[6,2] e[11,3])-e[6,1] e[6,2] (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])+(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3])-(e[8,1]+e[9,1]+e[10,1]+e[11,1]) (e[6,1] e[6,2] e[7,2] e[7,3]+e[6,1] e[6,2] e[7,3] e[8,2]+e[6,1] e[6,2] e[8,2] e[8,3]+e[6,1] e[6,2] e[7,3] e[9,2]+e[6,1] e[6,2] e[8,3] e[9,2]+e[6,1] e[6,2] e[9,2] e[9,3]+e[6,1] e[6,2] e[7,3] e[10,2]+e[6,1] e[6,2] e[8,3] e[10,2]+e[6,1] e[6,2] e[9,3] e[10,2]+e[6,1] e[6,2] e[10,2] e[10,3]+e[6,1] e[6,2] e[7,3] e[11,2]+e[6,1] e[6,2] e[8,3] e[11,2]+e[6,1] e[6,2] e[9,3] e[11,2]+e[6,1] e[6,2] e[10,3] e[11,2]+e[6,1] e[6,2] e[11,2] e[11,3])+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))))/((e[7,1] e[8,1] e[8,2] e[9,2] e[9,3] e[11,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[10,2] e[11,1]+e[7,1] e[8,2] e[9,1] e[9,3] e[10,2] e[11,1]+e[7,1] e[8,1] e[8,2] e[10,2] e[10,3] e[11,1]+e[7,1] e[8,2] e[9,1] e[10,2] e[10,3] e[11,1]+e[7,1] e[9,1] e[9,2] e[10,2] e[10,3] e[11,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[9,3] e[10,1] e[11,1] e[11,2]+e[7,1] e[8,1] e[8,2] e[10,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[9,1] e[10,3] e[11,1] e[11,2]+e[7,1] e[9,1] e[9,2] e[10,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[10,1] e[10,3] e[11,1] e[11,2]+e[7,1] e[9,2] e[10,1] e[10,3] e[11,1] e[11,2]+e[7,1] e[8,1] e[8,2] e[11,1] e[11,2] e[11,3]+e[7,1] e[8,2] e[9,1] e[11,1] e[11,2] e[11,3]+e[7,1] e[9,1] e[9,2] e[11,1] e[11,2] e[11,3]+e[7,1] e[8,2] e[10,1] e[11,1] e[11,2] e[11,3]+e[7,1] e[9,2] e[10,1] e[11,1] e[11,2] e[11,3]+e[7,1] e[10,1] e[10,2] e[11,1] e[11,2] e[11,3]) (e[9,1] e[10,2] (e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]) e[11,3]+e[10,1] e[11,2] (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3])-(e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3])-(e[10,1]+e[11,1]) (e[6,1] e[6,2] e[7,2] e[7,3]+e[6,1] e[6,2] e[7,3] e[8,2]+e[6,2] e[7,1] e[7,3] e[8,2]+e[6,1] e[6,2] e[8,2] e[8,3]+e[6,2] e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,1] e[6,2] e[7,3] e[9,2]+e[6,2] e[7,1] e[7,3] e[9,2]+e[6,2] e[7,3] e[8,1] e[9,2]+e[6,1] e[6,2] e[8,3] e[9,2]+e[6,2] e[7,1] e[8,3] e[9,2]+e[7,1] e[7,2] e[8,3] e[9,2]+e[6,2] e[8,1] e[8,3] e[9,2]+e[7,2] e[8,1] e[8,3] e[9,2]+e[6,1] e[6,2] e[9,2] e[9,3]+e[6,2] e[7,1] e[9,2] e[9,3]+e[7,1] e[7,2] e[9,2] e[9,3]+e[6,2] e[8,1] e[9,2] e[9,3]+e[7,2] e[8,1] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,2] e[9,3]+e[6,1] e[6,2] e[7,3] e[10,2]+e[6,2] e[7,1] e[7,3] e[10,2]+e[6,2] e[7,3] e[8,1] e[10,2]+e[6,1] e[6,2] e[8,3] e[10,2]+e[6,2] e[7,1] e[8,3] e[10,2]+e[7,1] e[7,2] e[8,3] e[10,2]+e[6,2] e[8,1] e[8,3] e[10,2]+e[7,2] e[8,1] e[8,3] e[10,2]+e[6,1] e[6,2] e[9,3] e[10,2]+e[6,2] e[7,1] e[9,3] e[10,2]+e[7,1] e[7,2] e[9,3] e[10,2]+e[6,2] e[8,1] e[9,3] e[10,2]+e[7,2] e[8,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[9,3] e[10,2]+e[6,1] e[6,2] e[10,2] e[10,3]+e[6,2] e[7,1] e[10,2] e[10,3]+e[7,1] e[7,2] e[10,2] e[10,3]+e[6,2] e[8,1] e[10,2] e[10,3]+e[7,2] e[8,1] e[10,2] e[10,3]+e[8,1] e[8,2] e[10,2] e[10,3]+e[6,1] e[6,2] e[7,3] e[11,2]+e[6,2] e[7,1] e[7,3] e[11,2]+e[6,2] e[7,3] e[8,1] e[11,2]+e[6,1] e[6,2] e[8,3] e[11,2]+e[6,2] e[7,1] e[8,3] e[11,2]+e[7,1] e[7,2] e[8,3] e[11,2]+e[6,2] e[8,1] e[8,3] e[11,2]+e[7,2] e[8,1] e[8,3] e[11,2]+e[6,1] e[6,2] e[9,3] e[11,2]+e[6,2] e[7,1] e[9,3] e[11,2]+e[7,1] e[7,2] e[9,3] e[11,2]+e[6,2] e[8,1] e[9,3] e[11,2]+e[7,2] e[8,1] e[9,3] e[11,2]+e[8,1] e[8,2] e[9,3] e[11,2]+e[6,1] e[6,2] e[10,3] e[11,2]+e[6,2] e[7,1] e[10,3] e[11,2]+e[7,1] e[7,2] e[10,3] e[11,2]+e[6,2] e[8,1] e[10,3] e[11,2]+e[7,2] e[8,1] e[10,3] e[11,2]+e[8,1] e[8,2] e[10,3] e[11,2]+e[6,1] e[6,2] e[11,2] e[11,3]+e[6,2] e[7,1] e[11,2] e[11,3]+e[7,1] e[7,2] e[11,2] e[11,3]+e[6,2] e[8,1] e[11,2] e[11,3]+e[7,2] e[8,1] e[11,2] e[11,3]+e[8,1] e[8,2] e[11,2] e[11,3])+(e[9,1]+e[10,1]+e[11,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))))+((e[7,1] e[8,1] e[8,2] e[9,2] e[9,3] e[10,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[10,1] e[10,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[10,1] e[10,2]+e[7,1] e[8,1] e[8,2] e[10,1] e[10,2] e[10,3]+e[7,1] e[8,2] e[9,1] e[10,1] e[10,2] e[10,3]+e[7,1] e[9,1] e[9,2] e[10,1] e[10,2] e[10,3]) (e[11,1]+e[6,2] e[11,1]+e[6,2] e[6,3] e[11,1]+e[7,2] e[11,1]+e[6,3] e[7,2] e[11,1]+e[7,2] e[7,3] e[11,1]+e[8,2] e[11,1]+e[6,3] e[8,2] e[11,1]+e[7,3] e[8,2] e[11,1]+e[8,2] e[8,3] e[11,1]+e[9,2] e[11,1]+e[6,3] e[9,2] e[11,1]+e[7,3] e[9,2] e[11,1]+e[8,3] e[9,2] e[11,1]+e[9,2] e[9,3] e[11,1]+e[10,2] e[11,1]+e[6,3] e[10,2] e[11,1]+e[7,3] e[10,2] e[11,1]+e[8,3] e[10,2] e[11,1]+e[9,3] e[10,2] e[11,1]+e[10,2] e[10,3] e[11,1]+e[11,1] e[11,2]+e[6,3] e[11,1] e[11,2]+e[7,3] e[11,1] e[11,2]+e[8,3] e[11,1] e[11,2]+e[9,3] e[11,1] e[11,2]+e[10,3] e[11,1] e[11,2]+e[11,1] e[11,2] e[11,3]) (e[6,2] e[6,3] e[7,1]+e[6,3] e[7,1] e[7,2]+e[6,1] e[6,3] e[7,1] e[7,2]+e[7,1] e[7,2] e[7,3]+e[6,1] e[7,1] e[7,2] e[7,3]+e[6,1] e[6,2] e[7,1] e[7,2] e[7,3]+e[6,2] e[6,3] e[8,1]+e[6,3] e[7,2] e[8,1]+e[6,1] e[6,3] e[7,2] e[8,1]+e[7,2] e[7,3] e[8,1]+e[6,1] e[7,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[7,2] e[7,3] e[8,1]+e[6,3] e[8,1] e[8,2]+e[6,1] e[6,3] e[8,1] e[8,2]+e[7,3] e[8,1] e[8,2]+e[6,1] e[7,3] e[8,1] e[8,2]+e[6,1] e[6,2] e[7,3] e[8,1] e[8,2]+e[8,1] e[8,2] e[8,3]+e[6,1] e[8,1] e[8,2] e[8,3]+e[6,1] e[6,2] e[8,1] e[8,2] e[8,3]+e[6,2] e[6,3] e[9,1]+e[6,3] e[7,2] e[9,1]+e[6,1] e[6,3] e[7,2] e[9,1]+e[7,2] e[7,3] e[9,1]+e[6,1] e[7,2] e[7,3] e[9,1]+e[6,1] e[6,2] e[7,2] e[7,3] e[9,1]+e[6,3] e[8,2] e[9,1]+e[6,1] e[6,3] e[8,2] e[9,1]+e[7,3] e[8,2] e[9,1]+e[6,1] e[7,3] e[8,2] e[9,1]+e[6,1] e[6,2] e[7,3] e[8,2] e[9,1]+e[8,2] e[8,3] e[9,1]+e[6,1] e[8,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[8,2] e[8,3] e[9,1]+e[6,3] e[9,1] e[9,2]+e[6,1] e[6,3] e[9,1] e[9,2]+e[7,3] e[9,1] e[9,2]+e[6,1] e[7,3] e[9,1] e[9,2]+e[6,1] e[6,2] e[7,3] e[9,1] e[9,2]+e[8,3] e[9,1] e[9,2]+e[6,1] e[8,3] e[9,1] e[9,2]+e[6,1] e[6,2] e[8,3] e[9,1] e[9,2]+e[9,1] e[9,2] e[9,3]+e[6,1] e[9,1] e[9,2] e[9,3]+e[6,1] e[6,2] e[9,1] e[9,2] e[9,3]+e[6,2] e[6,3] e[10,1]+e[6,3] e[7,2] e[10,1]+e[6,1] e[6,3] e[7,2] e[10,1]+e[7,2] e[7,3] e[10,1]+e[6,1] e[7,2] e[7,3] e[10,1]+e[6,1] e[6,2] e[7,2] e[7,3] e[10,1]+e[6,3] e[8,2] e[10,1]+e[6,1] e[6,3] e[8,2] e[10,1]+e[7,3] e[8,2] e[10,1]+e[6,1] e[7,3] e[8,2] e[10,1]+e[6,1] e[6,2] e[7,3] e[8,2] e[10,1]+e[8,2] e[8,3] e[10,1]+e[6,1] e[8,2] e[8,3] e[10,1]+e[6,1] e[6,2] e[8,2] e[8,3] e[10,1]+e[6,3] e[9,2] e[10,1]+e[6,1] e[6,3] e[9,2] e[10,1]+e[7,3] e[9,2] e[10,1]+e[6,1] e[7,3] e[9,2] e[10,1]+e[6,1] e[6,2] e[7,3] e[9,2] e[10,1]+e[8,3] e[9,2] e[10,1]+e[6,1] e[8,3] e[9,2] e[10,1]+e[6,1] e[6,2] e[8,3] e[9,2] e[10,1]+e[9,2] e[9,3] e[10,1]+e[6,1] e[9,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[9,2] e[9,3] e[10,1]+e[6,3] e[10,1] e[10,2]+e[6,1] e[6,3] e[10,1] e[10,2]+e[7,3] e[10,1] e[10,2]+e[6,1] e[7,3] e[10,1] e[10,2]+e[6,1] e[6,2] e[7,3] e[10,1] e[10,2]+e[8,3] e[10,1] e[10,2]+e[6,1] e[8,3] e[10,1] e[10,2]+e[6,1] e[6,2] e[8,3] e[10,1] e[10,2]+e[9,3] e[10,1] e[10,2]+e[6,1] e[9,3] e[10,1] e[10,2]+e[6,1] e[6,2] e[9,3] e[10,1] e[10,2]+e[10,1] e[10,2] e[10,3]+e[6,1] e[10,1] e[10,2] e[10,3]+e[6,1] e[6,2] e[10,1] e[10,2] e[10,3]+e[6,2] e[6,3] e[11,1]+e[6,3] e[7,2] e[11,1]+e[6,1] e[6,3] e[7,2] e[11,1]+e[7,2] e[7,3] e[11,1]+e[6,1] e[7,2] e[7,3] e[11,1]+e[6,1] e[6,2] e[7,2] e[7,3] e[11,1]+e[6,3] e[8,2] e[11,1]+e[6,1] e[6,3] e[8,2] e[11,1]+e[7,3] e[8,2] e[11,1]+e[6,1] e[7,3] e[8,2] e[11,1]+e[6,1] e[6,2] e[7,3] e[8,2] e[11,1]+e[8,2] e[8,3] e[11,1]+e[6,1] e[8,2] e[8,3] e[11,1]+e[6,1] e[6,2] e[8,2] e[8,3] e[11,1]+e[6,3] e[9,2] e[11,1]+e[6,1] e[6,3] e[9,2] e[11,1]+e[7,3] e[9,2] e[11,1]+e[6,1] e[7,3] e[9,2] e[11,1]+e[6,1] e[6,2] e[7,3] e[9,2] e[11,1]+e[8,3] e[9,2] e[11,1]+e[6,1] e[8,3] e[9,2] e[11,1]+e[6,1] e[6,2] e[8,3] e[9,2] e[11,1]+e[9,2] e[9,3] e[11,1]+e[6,1] e[9,2] e[9,3] e[11,1]+e[6,1] e[6,2] e[9,2] e[9,3] e[11,1]+e[6,3] e[10,2] e[11,1]+e[6,1] e[6,3] e[10,2] e[11,1]+e[7,3] e[10,2] e[11,1]+e[6,1] e[7,3] e[10,2] e[11,1]+e[6,1] e[6,2] e[7,3] e[10,2] e[11,1]+e[8,3] e[10,2] e[11,1]+e[6,1] e[8,3] e[10,2] e[11,1]+e[6,1] e[6,2] e[8,3] e[10,2] e[11,1]+e[9,3] e[10,2] e[11,1]+e[6,1] e[9,3] e[10,2] e[11,1]+e[6,1] e[6,2] e[9,3] e[10,2] e[11,1]+e[10,2] e[10,3] e[11,1]+e[6,1] e[10,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[10,2] e[10,3] e[11,1]+e[6,3] e[11,1] e[11,2]+e[6,1] e[6,3] e[11,1] e[11,2]+e[7,3] e[11,1] e[11,2]+e[6,1] e[7,3] e[11,1] e[11,2]+e[6,1] e[6,2] e[7,3] e[11,1] e[11,2]+e[8,3] e[11,1] e[11,2]+e[6,1] e[8,3] e[11,1] e[11,2]+e[6,1] e[6,2] e[8,3] e[11,1] e[11,2]+e[9,3] e[11,1] e[11,2]+e[6,1] e[9,3] e[11,1] e[11,2]+e[6,1] e[6,2] e[9,3] e[11,1] e[11,2]+e[10,3] e[11,1] e[11,2]+e[6,1] e[10,3] e[11,1] e[11,2]+e[6,1] e[6,2] e[10,3] e[11,1] e[11,2]+e[11,1] e[11,2] e[11,3]+e[6,1] e[11,1] e[11,2] e[11,3]+e[6,1] e[6,2] e[11,1] e[11,2] e[11,3]+(e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])-(1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])-(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (-e[7,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[7,1] e[8,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]))+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]))+(e[8,1]+e[9,1]+e[10,1]+e[11,1]) ((e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))-(e[8,1]+e[9,1]+e[10,1]+e[11,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))) (\[Alpha]2 \[Beta]2+\[Alpha]0 (\[Alpha]2+\[Beta]2)+(\[Beta]1 \[Beta]2 e[7,1] e[8,1] e[8,2] e[9,1] e[9,2] e[9,3] ((1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]))+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))))/((e[6,2] e[6,3] e[7,1]+e[6,3] e[7,1] e[7,2]+e[6,1] e[6,3] e[7,1] e[7,2]+e[7,1] e[7,2] e[7,3]+e[6,1] e[7,1] e[7,2] e[7,3]+e[6,1] e[6,2] e[7,1] e[7,2] e[7,3]+e[6,2] e[6,3] e[8,1]+e[6,3] e[7,2] e[8,1]+e[6,1] e[6,3] e[7,2] e[8,1]+e[7,2] e[7,3] e[8,1]+e[6,1] e[7,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[7,2] e[7,3] e[8,1]+e[6,3] e[8,1] e[8,2]+e[6,1] e[6,3] e[8,1] e[8,2]+e[7,3] e[8,1] e[8,2]+e[6,1] e[7,3] e[8,1] e[8,2]+e[6,1] e[6,2] e[7,3] e[8,1] e[8,2]+e[8,1] e[8,2] e[8,3]+e[6,1] e[8,1] e[8,2] e[8,3]+e[6,1] e[6,2] e[8,1] e[8,2] e[8,3]+e[6,2] e[6,3] e[9,1]+e[6,3] e[7,2] e[9,1]+e[6,1] e[6,3] e[7,2] e[9,1]+e[7,2] e[7,3] e[9,1]+e[6,1] e[7,2] e[7,3] e[9,1]+e[6,1] e[6,2] e[7,2] e[7,3] e[9,1]+e[6,3] e[8,2] e[9,1]+e[6,1] e[6,3] e[8,2] e[9,1]+e[7,3] e[8,2] e[9,1]+e[6,1] e[7,3] e[8,2] e[9,1]+e[6,1] e[6,2] e[7,3] e[8,2] e[9,1]+e[8,2] e[8,3] e[9,1]+e[6,1] e[8,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[8,2] e[8,3] e[9,1]+e[6,3] e[9,1] e[9,2]+e[6,1] e[6,3] e[9,1] e[9,2]+e[7,3] e[9,1] e[9,2]+e[6,1] e[7,3] e[9,1] e[9,2]+e[6,1] e[6,2] e[7,3] e[9,1] e[9,2]+e[8,3] e[9,1] e[9,2]+e[6,1] e[8,3] e[9,1] e[9,2]+e[6,1] e[6,2] e[8,3] e[9,1] e[9,2]+e[9,1] e[9,2] e[9,3]+e[6,1] e[9,1] e[9,2] e[9,3]+e[6,1] e[6,2] e[9,1] e[9,2] e[9,3]+e[6,2] e[6,3] e[10,1]+e[6,3] e[7,2] e[10,1]+e[6,1] e[6,3] e[7,2] e[10,1]+e[7,2] e[7,3] e[10,1]+e[6,1] e[7,2] e[7,3] e[10,1]+e[6,1] e[6,2] e[7,2] e[7,3] e[10,1]+e[6,3] e[8,2] e[10,1]+e[6,1] e[6,3] e[8,2] e[10,1]+e[7,3] e[8,2] e[10,1]+e[6,1] e[7,3] e[8,2] e[10,1]+e[6,1] e[6,2] e[7,3] e[8,2] e[10,1]+e[8,2] e[8,3] e[10,1]+e[6,1] e[8,2] e[8,3] e[10,1]+e[6,1] e[6,2] e[8,2] e[8,3] e[10,1]+e[6,3] e[9,2] e[10,1]+e[6,1] e[6,3] e[9,2] e[10,1]+e[7,3] e[9,2] e[10,1]+e[6,1] e[7,3] e[9,2] e[10,1]+e[6,1] e[6,2] e[7,3] e[9,2] e[10,1]+e[8,3] e[9,2] e[10,1]+e[6,1] e[8,3] e[9,2] e[10,1]+e[6,1] e[6,2] e[8,3] e[9,2] e[10,1]+e[9,2] e[9,3] e[10,1]+e[6,1] e[9,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[9,2] e[9,3] e[10,1]+e[6,3] e[10,1] e[10,2]+e[6,1] e[6,3] e[10,1] e[10,2]+e[7,3] e[10,1] e[10,2]+e[6,1] e[7,3] e[10,1] e[10,2]+e[6,1] e[6,2] e[7,3] e[10,1] e[10,2]+e[8,3] e[10,1] e[10,2]+e[6,1] e[8,3] e[10,1] e[10,2]+e[6,1] e[6,2] e[8,3] e[10,1] e[10,2]+e[9,3] e[10,1] e[10,2]+e[6,1] e[9,3] e[10,1] e[10,2]+e[6,1] e[6,2] e[9,3] e[10,1] e[10,2]+e[10,1] e[10,2] e[10,3]+e[6,1] e[10,1] e[10,2] e[10,3]+e[6,1] e[6,2] e[10,1] e[10,2] e[10,3]+e[6,2] e[6,3] e[11,1]+e[6,3] e[7,2] e[11,1]+e[6,1] e[6,3] e[7,2] e[11,1]+e[7,2] e[7,3] e[11,1]+e[6,1] e[7,2] e[7,3] e[11,1]+e[6,1] e[6,2] e[7,2] e[7,3] e[11,1]+e[6,3] e[8,2] e[11,1]+e[6,1] e[6,3] e[8,2] e[11,1]+e[7,3] e[8,2] e[11,1]+e[6,1] e[7,3] e[8,2] e[11,1]+e[6,1] e[6,2] e[7,3] e[8,2] e[11,1]+e[8,2] e[8,3] e[11,1]+e[6,1] e[8,2] e[8,3] e[11,1]+e[6,1] e[6,2] e[8,2] e[8,3] e[11,1]+e[6,3] e[9,2] e[11,1]+e[6,1] e[6,3] e[9,2] e[11,1]+e[7,3] e[9,2] e[11,1]+e[6,1] e[7,3] e[9,2] e[11,1]+e[6,1] e[6,2] e[7,3] e[9,2] e[11,1]+e[8,3] e[9,2] e[11,1]+e[6,1] e[8,3] e[9,2] e[11,1]+e[6,1] e[6,2] e[8,3] e[9,2] e[11,1]+e[9,2] e[9,3] e[11,1]+e[6,1] e[9,2] e[9,3] e[11,1]+e[6,1] e[6,2] e[9,2] e[9,3] e[11,1]+e[6,3] e[10,2] e[11,1]+e[6,1] e[6,3] e[10,2] e[11,1]+e[7,3] e[10,2] e[11,1]+e[6,1] e[7,3] e[10,2] e[11,1]+e[6,1] e[6,2] e[7,3] e[10,2] e[11,1]+e[8,3] e[10,2] e[11,1]+e[6,1] e[8,3] e[10,2] e[11,1]+e[6,1] e[6,2] e[8,3] e[10,2] e[11,1]+e[9,3] e[10,2] e[11,1]+e[6,1] e[9,3] e[10,2] e[11,1]+e[6,1] e[6,2] e[9,3] e[10,2] e[11,1]+e[10,2] e[10,3] e[11,1]+e[6,1] e[10,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[10,2] e[10,3] e[11,1]+e[6,3] e[11,1] e[11,2]+e[6,1] e[6,3] e[11,1] e[11,2]+e[7,3] e[11,1] e[11,2]+e[6,1] e[7,3] e[11,1] e[11,2]+e[6,1] e[6,2] e[7,3] e[11,1] e[11,2]+e[8,3] e[11,1] e[11,2]+e[6,1] e[8,3] e[11,1] e[11,2]+e[6,1] e[6,2] e[8,3] e[11,1] e[11,2]+e[9,3] e[11,1] e[11,2]+e[6,1] e[9,3] e[11,1] e[11,2]+e[6,1] e[6,2] e[9,3] e[11,1] e[11,2]+e[10,3] e[11,1] e[11,2]+e[6,1] e[10,3] e[11,1] e[11,2]+e[6,1] e[6,2] e[10,3] e[11,1] e[11,2]+e[11,1] e[11,2] e[11,3]+e[6,1] e[11,1] e[11,2] e[11,3]+e[6,1] e[6,2] e[11,1] e[11,2] e[11,3]+(e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])-(1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])-(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (-e[7,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[7,1] e[8,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]))+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]))+(e[8,1]+e[9,1]+e[10,1]+e[11,1]) ((e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))-(e[8,1]+e[9,1]+e[10,1]+e[11,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))) (e[9,1] e[10,2] (e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]) e[11,3]+e[10,1] e[11,2] (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3])-(e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3])-(e[10,1]+e[11,1]) (e[6,1] e[6,2] e[7,2] e[7,3]+e[6,1] e[6,2] e[7,3] e[8,2]+e[6,2] e[7,1] e[7,3] e[8,2]+e[6,1] e[6,2] e[8,2] e[8,3]+e[6,2] e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,1] e[6,2] e[7,3] e[9,2]+e[6,2] e[7,1] e[7,3] e[9,2]+e[6,2] e[7,3] e[8,1] e[9,2]+e[6,1] e[6,2] e[8,3] e[9,2]+e[6,2] e[7,1] e[8,3] e[9,2]+e[7,1] e[7,2] e[8,3] e[9,2]+e[6,2] e[8,1] e[8,3] e[9,2]+e[7,2] e[8,1] e[8,3] e[9,2]+e[6,1] e[6,2] e[9,2] e[9,3]+e[6,2] e[7,1] e[9,2] e[9,3]+e[7,1] e[7,2] e[9,2] e[9,3]+e[6,2] e[8,1] e[9,2] e[9,3]+e[7,2] e[8,1] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,2] e[9,3]+e[6,1] e[6,2] e[7,3] e[10,2]+e[6,2] e[7,1] e[7,3] e[10,2]+e[6,2] e[7,3] e[8,1] e[10,2]+e[6,1] e[6,2] e[8,3] e[10,2]+e[6,2] e[7,1] e[8,3] e[10,2]+e[7,1] e[7,2] e[8,3] e[10,2]+e[6,2] e[8,1] e[8,3] e[10,2]+e[7,2] e[8,1] e[8,3] e[10,2]+e[6,1] e[6,2] e[9,3] e[10,2]+e[6,2] e[7,1] e[9,3] e[10,2]+e[7,1] e[7,2] e[9,3] e[10,2]+e[6,2] e[8,1] e[9,3] e[10,2]+e[7,2] e[8,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[9,3] e[10,2]+e[6,1] e[6,2] e[10,2] e[10,3]+e[6,2] e[7,1] e[10,2] e[10,3]+e[7,1] e[7,2] e[10,2] e[10,3]+e[6,2] e[8,1] e[10,2] e[10,3]+e[7,2] e[8,1] e[10,2] e[10,3]+e[8,1] e[8,2] e[10,2] e[10,3]+e[6,1] e[6,2] e[7,3] e[11,2]+e[6,2] e[7,1] e[7,3] e[11,2]+e[6,2] e[7,3] e[8,1] e[11,2]+e[6,1] e[6,2] e[8,3] e[11,2]+e[6,2] e[7,1] e[8,3] e[11,2]+e[7,1] e[7,2] e[8,3] e[11,2]+e[6,2] e[8,1] e[8,3] e[11,2]+e[7,2] e[8,1] e[8,3] e[11,2]+e[6,1] e[6,2] e[9,3] e[11,2]+e[6,2] e[7,1] e[9,3] e[11,2]+e[7,1] e[7,2] e[9,3] e[11,2]+e[6,2] e[8,1] e[9,3] e[11,2]+e[7,2] e[8,1] e[9,3] e[11,2]+e[8,1] e[8,2] e[9,3] e[11,2]+e[6,1] e[6,2] e[10,3] e[11,2]+e[6,2] e[7,1] e[10,3] e[11,2]+e[7,1] e[7,2] e[10,3] e[11,2]+e[6,2] e[8,1] e[10,3] e[11,2]+e[7,2] e[8,1] e[10,3] e[11,2]+e[8,1] e[8,2] e[10,3] e[11,2]+e[6,1] e[6,2] e[11,2] e[11,3]+e[6,2] e[7,1] e[11,2] e[11,3]+e[7,1] e[7,2] e[11,2] e[11,3]+e[6,2] e[8,1] e[11,2] e[11,3]+e[7,2] e[8,1] e[11,2] e[11,3]+e[8,1] e[8,2] e[11,2] e[11,3])+(e[9,1]+e[10,1]+e[11,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))))+(\[Alpha]2 \[Beta]1 e[7,1] e[8,1] e[8,2] e[9,1] e[9,2] e[9,3] (-e[10,1] e[11,2] (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3])-e[11,1] (e[6,1] e[6,2] e[7,2] e[7,3]+e[6,1] e[6,2] e[7,3] e[8,2]+e[6,2] e[7,1] e[7,3] e[8,2]+e[6,1] e[6,2] e[8,2] e[8,3]+e[6,2] e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,1] e[6,2] e[7,3] e[9,2]+e[6,2] e[7,1] e[7,3] e[9,2]+e[6,2] e[7,3] e[8,1] e[9,2]+e[6,1] e[6,2] e[8,3] e[9,2]+e[6,2] e[7,1] e[8,3] e[9,2]+e[7,1] e[7,2] e[8,3] e[9,2]+e[6,2] e[8,1] e[8,3] e[9,2]+e[7,2] e[8,1] e[8,3] e[9,2]+e[6,1] e[6,2] e[9,2] e[9,3]+e[6,2] e[7,1] e[9,2] e[9,3]+e[7,1] e[7,2] e[9,2] e[9,3]+e[6,2] e[8,1] e[9,2] e[9,3]+e[7,2] e[8,1] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,2] e[9,3]+e[6,1] e[6,2] e[7,3] e[10,2]+e[6,2] e[7,1] e[7,3] e[10,2]+e[6,2] e[7,3] e[8,1] e[10,2]+e[6,1] e[6,2] e[8,3] e[10,2]+e[6,2] e[7,1] e[8,3] e[10,2]+e[7,1] e[7,2] e[8,3] e[10,2]+e[6,2] e[8,1] e[8,3] e[10,2]+e[7,2] e[8,1] e[8,3] e[10,2]+e[6,2] e[7,3] e[9,1] e[10,2]+e[6,2] e[8,3] e[9,1] e[10,2]+e[7,2] e[8,3] e[9,1] e[10,2]+e[6,1] e[6,2] e[9,3] e[10,2]+e[6,2] e[7,1] e[9,3] e[10,2]+e[7,1] e[7,2] e[9,3] e[10,2]+e[6,2] e[8,1] e[9,3] e[10,2]+e[7,2] e[8,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[9,3] e[10,2]+e[6,2] e[9,1] e[9,3] e[10,2]+e[7,2] e[9,1] e[9,3] e[10,2]+e[8,2] e[9,1] e[9,3] e[10,2]+e[6,1] e[6,2] e[10,2] e[10,3]+e[6,2] e[7,1] e[10,2] e[10,3]+e[7,1] e[7,2] e[10,2] e[10,3]+e[6,2] e[8,1] e[10,2] e[10,3]+e[7,2] e[8,1] e[10,2] e[10,3]+e[8,1] e[8,2] e[10,2] e[10,3]+e[6,2] e[9,1] e[10,2] e[10,3]+e[7,2] e[9,1] e[10,2] e[10,3]+e[8,2] e[9,1] e[10,2] e[10,3]+e[9,1] e[9,2] e[10,2] e[10,3]+e[6,1] e[6,2] e[7,3] e[11,2]+e[6,2] e[7,1] e[7,3] e[11,2]+e[6,2] e[7,3] e[8,1] e[11,2]+e[6,1] e[6,2] e[8,3] e[11,2]+e[6,2] e[7,1] e[8,3] e[11,2]+e[7,1] e[7,2] e[8,3] e[11,2]+e[6,2] e[8,1] e[8,3] e[11,2]+e[7,2] e[8,1] e[8,3] e[11,2]+e[6,2] e[7,3] e[9,1] e[11,2]+e[6,2] e[8,3] e[9,1] e[11,2]+e[7,2] e[8,3] e[9,1] e[11,2]+e[6,1] e[6,2] e[9,3] e[11,2]+e[6,2] e[7,1] e[9,3] e[11,2]+e[7,1] e[7,2] e[9,3] e[11,2]+e[6,2] e[8,1] e[9,3] e[11,2]+e[7,2] e[8,1] e[9,3] e[11,2]+e[8,1] e[8,2] e[9,3] e[11,2]+e[6,2] e[9,1] e[9,3] e[11,2]+e[7,2] e[9,1] e[9,3] e[11,2]+e[8,2] e[9,1] e[9,3] e[11,2]+e[6,1] e[6,2] e[10,3] e[11,2]+e[6,2] e[7,1] e[10,3] e[11,2]+e[7,1] e[7,2] e[10,3] e[11,2]+e[6,2] e[8,1] e[10,3] e[11,2]+e[7,2] e[8,1] e[10,3] e[11,2]+e[8,1] e[8,2] e[10,3] e[11,2]+e[6,2] e[9,1] e[10,3] e[11,2]+e[7,2] e[9,1] e[10,3] e[11,2]+e[8,2] e[9,1] e[10,3] e[11,2]+e[9,1] e[9,2] e[10,3] e[11,2]+e[6,1] e[6,2] e[11,2] e[11,3]+e[6,2] e[7,1] e[11,2] e[11,3]+e[7,1] e[7,2] e[11,2] e[11,3]+e[6,2] e[8,1] e[11,2] e[11,3]+e[7,2] e[8,1] e[11,2] e[11,3]+e[8,1] e[8,2] e[11,2] e[11,3]+e[6,2] e[9,1] e[11,2] e[11,3]+e[7,2] e[9,1] e[11,2] e[11,3]+e[8,2] e[9,1] e[11,2] e[11,3]+e[9,1] e[9,2] e[11,2] e[11,3])+(e[10,1]+e[11,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))))/((e[7,1] e[8,1] e[8,2] e[9,2] e[9,3] e[10,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[10,1] e[10,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[10,1] e[10,2]+e[7,1] e[8,1] e[8,2] e[10,1] e[10,2] e[10,3]+e[7,1] e[8,2] e[9,1] e[10,1] e[10,2] e[10,3]+e[7,1] e[9,1] e[9,2] e[10,1] e[10,2] e[10,3]) (e[9,1] e[10,2] (e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]) e[11,3]+e[10,1] e[11,2] (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3])-(e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3])-(e[10,1]+e[11,1]) (e[6,1] e[6,2] e[7,2] e[7,3]+e[6,1] e[6,2] e[7,3] e[8,2]+e[6,2] e[7,1] e[7,3] e[8,2]+e[6,1] e[6,2] e[8,2] e[8,3]+e[6,2] e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,1] e[6,2] e[7,3] e[9,2]+e[6,2] e[7,1] e[7,3] e[9,2]+e[6,2] e[7,3] e[8,1] e[9,2]+e[6,1] e[6,2] e[8,3] e[9,2]+e[6,2] e[7,1] e[8,3] e[9,2]+e[7,1] e[7,2] e[8,3] e[9,2]+e[6,2] e[8,1] e[8,3] e[9,2]+e[7,2] e[8,1] e[8,3] e[9,2]+e[6,1] e[6,2] e[9,2] e[9,3]+e[6,2] e[7,1] e[9,2] e[9,3]+e[7,1] e[7,2] e[9,2] e[9,3]+e[6,2] e[8,1] e[9,2] e[9,3]+e[7,2] e[8,1] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,2] e[9,3]+e[6,1] e[6,2] e[7,3] e[10,2]+e[6,2] e[7,1] e[7,3] e[10,2]+e[6,2] e[7,3] e[8,1] e[10,2]+e[6,1] e[6,2] e[8,3] e[10,2]+e[6,2] e[7,1] e[8,3] e[10,2]+e[7,1] e[7,2] e[8,3] e[10,2]+e[6,2] e[8,1] e[8,3] e[10,2]+e[7,2] e[8,1] e[8,3] e[10,2]+e[6,1] e[6,2] e[9,3] e[10,2]+e[6,2] e[7,1] e[9,3] e[10,2]+e[7,1] e[7,2] e[9,3] e[10,2]+e[6,2] e[8,1] e[9,3] e[10,2]+e[7,2] e[8,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[9,3] e[10,2]+e[6,1] e[6,2] e[10,2] e[10,3]+e[6,2] e[7,1] e[10,2] e[10,3]+e[7,1] e[7,2] e[10,2] e[10,3]+e[6,2] e[8,1] e[10,2] e[10,3]+e[7,2] e[8,1] e[10,2] e[10,3]+e[8,1] e[8,2] e[10,2] e[10,3]+e[6,1] e[6,2] e[7,3] e[11,2]+e[6,2] e[7,1] e[7,3] e[11,2]+e[6,2] e[7,3] e[8,1] e[11,2]+e[6,1] e[6,2] e[8,3] e[11,2]+e[6,2] e[7,1] e[8,3] e[11,2]+e[7,1] e[7,2] e[8,3] e[11,2]+e[6,2] e[8,1] e[8,3] e[11,2]+e[7,2] e[8,1] e[8,3] e[11,2]+e[6,1] e[6,2] e[9,3] e[11,2]+e[6,2] e[7,1] e[9,3] e[11,2]+e[7,1] e[7,2] e[9,3] e[11,2]+e[6,2] e[8,1] e[9,3] e[11,2]+e[7,2] e[8,1] e[9,3] e[11,2]+e[8,1] e[8,2] e[9,3] e[11,2]+e[6,1] e[6,2] e[10,3] e[11,2]+e[6,2] e[7,1] e[10,3] e[11,2]+e[7,1] e[7,2] e[10,3] e[11,2]+e[6,2] e[8,1] e[10,3] e[11,2]+e[7,2] e[8,1] e[10,3] e[11,2]+e[8,1] e[8,2] e[10,3] e[11,2]+e[6,1] e[6,2] e[11,2] e[11,3]+e[6,2] e[7,1] e[11,2] e[11,3]+e[7,1] e[7,2] e[11,2] e[11,3]+e[6,2] e[8,1] e[11,2] e[11,3]+e[7,2] e[8,1] e[11,2] e[11,3]+e[8,1] e[8,2] e[11,2] e[11,3])+(e[9,1]+e[10,1]+e[11,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))))+((\[Alpha]1 \[Beta]1+\[Alpha]0 (\[Alpha]1+\[Beta]1)) e[7,1] e[8,1] e[8,2] e[9,1] e[9,2] e[9,3] (-e[10,1] e[11,2] (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]))+(e[10,1]+e[11,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))-e[11,1] (-e[10,1] e[11,2] (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3])+(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))) ((e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,1] e[6,2] e[7,3]+e[6,1] e[6,2] e[8,3]+e[6,1] e[6,2] e[9,3]+e[6,1] e[6,2] e[10,3]+e[6,1] e[6,2] e[11,3])-e[6,1] e[6,2] (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])+(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3])-(e[8,1]+e[9,1]+e[10,1]+e[11,1]) (e[6,1] e[6,2] e[7,2] e[7,3]+e[6,1] e[6,2] e[7,3] e[8,2]+e[6,1] e[6,2] e[8,2] e[8,3]+e[6,1] e[6,2] e[7,3] e[9,2]+e[6,1] e[6,2] e[8,3] e[9,2]+e[6,1] e[6,2] e[9,2] e[9,3]+e[6,1] e[6,2] e[7,3] e[10,2]+e[6,1] e[6,2] e[8,3] e[10,2]+e[6,1] e[6,2] e[9,3] e[10,2]+e[6,1] e[6,2] e[10,2] e[10,3]+e[6,1] e[6,2] e[7,3] e[11,2]+e[6,1] e[6,2] e[8,3] e[11,2]+e[6,1] e[6,2] e[9,3] e[11,2]+e[6,1] e[6,2] e[10,3] e[11,2]+e[6,1] e[6,2] e[11,2] e[11,3])+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))))/((e[7,1] e[8,1] e[8,2] e[9,2] e[9,3] e[10,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[10,1] e[10,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[10,1] e[10,2]+e[7,1] e[8,1] e[8,2] e[10,1] e[10,2] e[10,3]+e[7,1] e[8,2] e[9,1] e[10,1] e[10,2] e[10,3]+e[7,1] e[9,1] e[9,2] e[10,1] e[10,2] e[10,3]) (e[6,2] e[6,3] e[7,1]+e[6,3] e[7,1] e[7,2]+e[6,1] e[6,3] e[7,1] e[7,2]+e[7,1] e[7,2] e[7,3]+e[6,1] e[7,1] e[7,2] e[7,3]+e[6,1] e[6,2] e[7,1] e[7,2] e[7,3]+e[6,2] e[6,3] e[8,1]+e[6,3] e[7,2] e[8,1]+e[6,1] e[6,3] e[7,2] e[8,1]+e[7,2] e[7,3] e[8,1]+e[6,1] e[7,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[7,2] e[7,3] e[8,1]+e[6,3] e[8,1] e[8,2]+e[6,1] e[6,3] e[8,1] e[8,2]+e[7,3] e[8,1] e[8,2]+e[6,1] e[7,3] e[8,1] e[8,2]+e[6,1] e[6,2] e[7,3] e[8,1] e[8,2]+e[8,1] e[8,2] e[8,3]+e[6,1] e[8,1] e[8,2] e[8,3]+e[6,1] e[6,2] e[8,1] e[8,2] e[8,3]+e[6,2] e[6,3] e[9,1]+e[6,3] e[7,2] e[9,1]+e[6,1] e[6,3] e[7,2] e[9,1]+e[7,2] e[7,3] e[9,1]+e[6,1] e[7,2] e[7,3] e[9,1]+e[6,1] e[6,2] e[7,2] e[7,3] e[9,1]+e[6,3] e[8,2] e[9,1]+e[6,1] e[6,3] e[8,2] e[9,1]+e[7,3] e[8,2] e[9,1]+e[6,1] e[7,3] e[8,2] e[9,1]+e[6,1] e[6,2] e[7,3] e[8,2] e[9,1]+e[8,2] e[8,3] e[9,1]+e[6,1] e[8,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[8,2] e[8,3] e[9,1]+e[6,3] e[9,1] e[9,2]+e[6,1] e[6,3] e[9,1] e[9,2]+e[7,3] e[9,1] e[9,2]+e[6,1] e[7,3] e[9,1] e[9,2]+e[6,1] e[6,2] e[7,3] e[9,1] e[9,2]+e[8,3] e[9,1] e[9,2]+e[6,1] e[8,3] e[9,1] e[9,2]+e[6,1] e[6,2] e[8,3] e[9,1] e[9,2]+e[9,1] e[9,2] e[9,3]+e[6,1] e[9,1] e[9,2] e[9,3]+e[6,1] e[6,2] e[9,1] e[9,2] e[9,3]+e[6,2] e[6,3] e[10,1]+e[6,3] e[7,2] e[10,1]+e[6,1] e[6,3] e[7,2] e[10,1]+e[7,2] e[7,3] e[10,1]+e[6,1] e[7,2] e[7,3] e[10,1]+e[6,1] e[6,2] e[7,2] e[7,3] e[10,1]+e[6,3] e[8,2] e[10,1]+e[6,1] e[6,3] e[8,2] e[10,1]+e[7,3] e[8,2] e[10,1]+e[6,1] e[7,3] e[8,2] e[10,1]+e[6,1] e[6,2] e[7,3] e[8,2] e[10,1]+e[8,2] e[8,3] e[10,1]+e[6,1] e[8,2] e[8,3] e[10,1]+e[6,1] e[6,2] e[8,2] e[8,3] e[10,1]+e[6,3] e[9,2] e[10,1]+e[6,1] e[6,3] e[9,2] e[10,1]+e[7,3] e[9,2] e[10,1]+e[6,1] e[7,3] e[9,2] e[10,1]+e[6,1] e[6,2] e[7,3] e[9,2] e[10,1]+e[8,3] e[9,2] e[10,1]+e[6,1] e[8,3] e[9,2] e[10,1]+e[6,1] e[6,2] e[8,3] e[9,2] e[10,1]+e[9,2] e[9,3] e[10,1]+e[6,1] e[9,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[9,2] e[9,3] e[10,1]+e[6,3] e[10,1] e[10,2]+e[6,1] e[6,3] e[10,1] e[10,2]+e[7,3] e[10,1] e[10,2]+e[6,1] e[7,3] e[10,1] e[10,2]+e[6,1] e[6,2] e[7,3] e[10,1] e[10,2]+e[8,3] e[10,1] e[10,2]+e[6,1] e[8,3] e[10,1] e[10,2]+e[6,1] e[6,2] e[8,3] e[10,1] e[10,2]+e[9,3] e[10,1] e[10,2]+e[6,1] e[9,3] e[10,1] e[10,2]+e[6,1] e[6,2] e[9,3] e[10,1] e[10,2]+e[10,1] e[10,2] e[10,3]+e[6,1] e[10,1] e[10,2] e[10,3]+e[6,1] e[6,2] e[10,1] e[10,2] e[10,3]+e[6,2] e[6,3] e[11,1]+e[6,3] e[7,2] e[11,1]+e[6,1] e[6,3] e[7,2] e[11,1]+e[7,2] e[7,3] e[11,1]+e[6,1] e[7,2] e[7,3] e[11,1]+e[6,1] e[6,2] e[7,2] e[7,3] e[11,1]+e[6,3] e[8,2] e[11,1]+e[6,1] e[6,3] e[8,2] e[11,1]+e[7,3] e[8,2] e[11,1]+e[6,1] e[7,3] e[8,2] e[11,1]+e[6,1] e[6,2] e[7,3] e[8,2] e[11,1]+e[8,2] e[8,3] e[11,1]+e[6,1] e[8,2] e[8,3] e[11,1]+e[6,1] e[6,2] e[8,2] e[8,3] e[11,1]+e[6,3] e[9,2] e[11,1]+e[6,1] e[6,3] e[9,2] e[11,1]+e[7,3] e[9,2] e[11,1]+e[6,1] e[7,3] e[9,2] e[11,1]+e[6,1] e[6,2] e[7,3] e[9,2] e[11,1]+e[8,3] e[9,2] e[11,1]+e[6,1] e[8,3] e[9,2] e[11,1]+e[6,1] e[6,2] e[8,3] e[9,2] e[11,1]+e[9,2] e[9,3] e[11,1]+e[6,1] e[9,2] e[9,3] e[11,1]+e[6,1] e[6,2] e[9,2] e[9,3] e[11,1]+e[6,3] e[10,2] e[11,1]+e[6,1] e[6,3] e[10,2] e[11,1]+e[7,3] e[10,2] e[11,1]+e[6,1] e[7,3] e[10,2] e[11,1]+e[6,1] e[6,2] e[7,3] e[10,2] e[11,1]+e[8,3] e[10,2] e[11,1]+e[6,1] e[8,3] e[10,2] e[11,1]+e[6,1] e[6,2] e[8,3] e[10,2] e[11,1]+e[9,3] e[10,2] e[11,1]+e[6,1] e[9,3] e[10,2] e[11,1]+e[6,1] e[6,2] e[9,3] e[10,2] e[11,1]+e[10,2] e[10,3] e[11,1]+e[6,1] e[10,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[10,2] e[10,3] e[11,1]+e[6,3] e[11,1] e[11,2]+e[6,1] e[6,3] e[11,1] e[11,2]+e[7,3] e[11,1] e[11,2]+e[6,1] e[7,3] e[11,1] e[11,2]+e[6,1] e[6,2] e[7,3] e[11,1] e[11,2]+e[8,3] e[11,1] e[11,2]+e[6,1] e[8,3] e[11,1] e[11,2]+e[6,1] e[6,2] e[8,3] e[11,1] e[11,2]+e[9,3] e[11,1] e[11,2]+e[6,1] e[9,3] e[11,1] e[11,2]+e[6,1] e[6,2] e[9,3] e[11,1] e[11,2]+e[10,3] e[11,1] e[11,2]+e[6,1] e[10,3] e[11,1] e[11,2]+e[6,1] e[6,2] e[10,3] e[11,1] e[11,2]+e[11,1] e[11,2] e[11,3]+e[6,1] e[11,1] e[11,2] e[11,3]+e[6,1] e[6,2] e[11,1] e[11,2] e[11,3]+(e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])-(1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])-(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (-e[7,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[7,1] e[8,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]))+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]))+(e[8,1]+e[9,1]+e[10,1]+e[11,1]) ((e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))-(e[8,1]+e[9,1]+e[10,1]+e[11,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))) (e[9,1] e[10,2] (e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]) e[11,3]+e[10,1] e[11,2] (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3])-(e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3])-(e[10,1]+e[11,1]) (e[6,1] e[6,2] e[7,2] e[7,3]+e[6,1] e[6,2] e[7,3] e[8,2]+e[6,2] e[7,1] e[7,3] e[8,2]+e[6,1] e[6,2] e[8,2] e[8,3]+e[6,2] e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,1] e[6,2] e[7,3] e[9,2]+e[6,2] e[7,1] e[7,3] e[9,2]+e[6,2] e[7,3] e[8,1] e[9,2]+e[6,1] e[6,2] e[8,3] e[9,2]+e[6,2] e[7,1] e[8,3] e[9,2]+e[7,1] e[7,2] e[8,3] e[9,2]+e[6,2] e[8,1] e[8,3] e[9,2]+e[7,2] e[8,1] e[8,3] e[9,2]+e[6,1] e[6,2] e[9,2] e[9,3]+e[6,2] e[7,1] e[9,2] e[9,3]+e[7,1] e[7,2] e[9,2] e[9,3]+e[6,2] e[8,1] e[9,2] e[9,3]+e[7,2] e[8,1] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,2] e[9,3]+e[6,1] e[6,2] e[7,3] e[10,2]+e[6,2] e[7,1] e[7,3] e[10,2]+e[6,2] e[7,3] e[8,1] e[10,2]+e[6,1] e[6,2] e[8,3] e[10,2]+e[6,2] e[7,1] e[8,3] e[10,2]+e[7,1] e[7,2] e[8,3] e[10,2]+e[6,2] e[8,1] e[8,3] e[10,2]+e[7,2] e[8,1] e[8,3] e[10,2]+e[6,1] e[6,2] e[9,3] e[10,2]+e[6,2] e[7,1] e[9,3] e[10,2]+e[7,1] e[7,2] e[9,3] e[10,2]+e[6,2] e[8,1] e[9,3] e[10,2]+e[7,2] e[8,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[9,3] e[10,2]+e[6,1] e[6,2] e[10,2] e[10,3]+e[6,2] e[7,1] e[10,2] e[10,3]+e[7,1] e[7,2] e[10,2] e[10,3]+e[6,2] e[8,1] e[10,2] e[10,3]+e[7,2] e[8,1] e[10,2] e[10,3]+e[8,1] e[8,2] e[10,2] e[10,3]+e[6,1] e[6,2] e[7,3] e[11,2]+e[6,2] e[7,1] e[7,3] e[11,2]+e[6,2] e[7,3] e[8,1] e[11,2]+e[6,1] e[6,2] e[8,3] e[11,2]+e[6,2] e[7,1] e[8,3] e[11,2]+e[7,1] e[7,2] e[8,3] e[11,2]+e[6,2] e[8,1] e[8,3] e[11,2]+e[7,2] e[8,1] e[8,3] e[11,2]+e[6,1] e[6,2] e[9,3] e[11,2]+e[6,2] e[7,1] e[9,3] e[11,2]+e[7,1] e[7,2] e[9,3] e[11,2]+e[6,2] e[8,1] e[9,3] e[11,2]+e[7,2] e[8,1] e[9,3] e[11,2]+e[8,1] e[8,2] e[9,3] e[11,2]+e[6,1] e[6,2] e[10,3] e[11,2]+e[6,2] e[7,1] e[10,3] e[11,2]+e[7,1] e[7,2] e[10,3] e[11,2]+e[6,2] e[8,1] e[10,3] e[11,2]+e[7,2] e[8,1] e[10,3] e[11,2]+e[8,1] e[8,2] e[10,3] e[11,2]+e[6,1] e[6,2] e[11,2] e[11,3]+e[6,2] e[7,1] e[11,2] e[11,3]+e[7,1] e[7,2] e[11,2] e[11,3]+e[6,2] e[8,1] e[11,2] e[11,3]+e[7,2] e[8,1] e[11,2] e[11,3]+e[8,1] e[8,2] e[11,2] e[11,3])+(e[9,1]+e[10,1]+e[11,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))))+(\[Alpha]1 \[Beta]2 (e[9,1] e[10,2] (1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]) e[11,3]+e[10,1] e[11,2] (e[6,3]+e[6,1] e[6,3]+e[6,3] e[7,1]+e[7,3]+e[6,1] e[7,3]+e[6,1] e[6,2] e[7,3]+e[7,1] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,3] e[8,1]+e[7,3] e[8,1]+e[6,2] e[7,3] e[8,1]+e[8,3]+e[6,1] e[8,3]+e[6,1] e[6,2] e[8,3]+e[7,1] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[8,1] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[9,3]+e[6,1] e[9,3]+e[6,1] e[6,2] e[9,3]+e[7,1] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[8,1] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[10,3]+e[6,1] e[10,3]+e[6,1] e[6,2] e[10,3]+e[7,1] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[8,1] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[11,3]+e[6,1] e[11,3]+e[6,1] e[6,2] e[11,3]+e[7,1] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[8,1] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3])-(e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]))+(e[9,1]+e[10,1]+e[11,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))-(e[10,1]+e[11,1]) (e[9,1] e[10,2] (1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]) e[11,3]-(e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3])+(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))) ((e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,1] e[6,2] e[7,3]+e[6,1] e[6,2] e[8,3]+e[6,1] e[6,2] e[9,3]+e[6,1] e[6,2] e[10,3]+e[6,1] e[6,2] e[11,3])-e[6,1] e[6,2] (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])+(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3])-(e[8,1]+e[9,1]+e[10,1]+e[11,1]) (e[6,1] e[6,2] e[7,2] e[7,3]+e[6,1] e[6,2] e[7,3] e[8,2]+e[6,1] e[6,2] e[8,2] e[8,3]+e[6,1] e[6,2] e[7,3] e[9,2]+e[6,1] e[6,2] e[8,3] e[9,2]+e[6,1] e[6,2] e[9,2] e[9,3]+e[6,1] e[6,2] e[7,3] e[10,2]+e[6,1] e[6,2] e[8,3] e[10,2]+e[6,1] e[6,2] e[9,3] e[10,2]+e[6,1] e[6,2] e[10,2] e[10,3]+e[6,1] e[6,2] e[7,3] e[11,2]+e[6,1] e[6,2] e[8,3] e[11,2]+e[6,1] e[6,2] e[9,3] e[11,2]+e[6,1] e[6,2] e[10,3] e[11,2]+e[6,1] e[6,2] e[11,2] e[11,3])+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))))/((e[6,2] e[6,3] e[7,1]+e[6,3] e[7,1] e[7,2]+e[6,1] e[6,3] e[7,1] e[7,2]+e[7,1] e[7,2] e[7,3]+e[6,1] e[7,1] e[7,2] e[7,3]+e[6,1] e[6,2] e[7,1] e[7,2] e[7,3]+e[6,2] e[6,3] e[8,1]+e[6,3] e[7,2] e[8,1]+e[6,1] e[6,3] e[7,2] e[8,1]+e[7,2] e[7,3] e[8,1]+e[6,1] e[7,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[7,2] e[7,3] e[8,1]+e[6,3] e[8,1] e[8,2]+e[6,1] e[6,3] e[8,1] e[8,2]+e[7,3] e[8,1] e[8,2]+e[6,1] e[7,3] e[8,1] e[8,2]+e[6,1] e[6,2] e[7,3] e[8,1] e[8,2]+e[8,1] e[8,2] e[8,3]+e[6,1] e[8,1] e[8,2] e[8,3]+e[6,1] e[6,2] e[8,1] e[8,2] e[8,3]+e[6,2] e[6,3] e[9,1]+e[6,3] e[7,2] e[9,1]+e[6,1] e[6,3] e[7,2] e[9,1]+e[7,2] e[7,3] e[9,1]+e[6,1] e[7,2] e[7,3] e[9,1]+e[6,1] e[6,2] e[7,2] e[7,3] e[9,1]+e[6,3] e[8,2] e[9,1]+e[6,1] e[6,3] e[8,2] e[9,1]+e[7,3] e[8,2] e[9,1]+e[6,1] e[7,3] e[8,2] e[9,1]+e[6,1] e[6,2] e[7,3] e[8,2] e[9,1]+e[8,2] e[8,3] e[9,1]+e[6,1] e[8,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[8,2] e[8,3] e[9,1]+e[6,3] e[9,1] e[9,2]+e[6,1] e[6,3] e[9,1] e[9,2]+e[7,3] e[9,1] e[9,2]+e[6,1] e[7,3] e[9,1] e[9,2]+e[6,1] e[6,2] e[7,3] e[9,1] e[9,2]+e[8,3] e[9,1] e[9,2]+e[6,1] e[8,3] e[9,1] e[9,2]+e[6,1] e[6,2] e[8,3] e[9,1] e[9,2]+e[9,1] e[9,2] e[9,3]+e[6,1] e[9,1] e[9,2] e[9,3]+e[6,1] e[6,2] e[9,1] e[9,2] e[9,3]+e[6,2] e[6,3] e[10,1]+e[6,3] e[7,2] e[10,1]+e[6,1] e[6,3] e[7,2] e[10,1]+e[7,2] e[7,3] e[10,1]+e[6,1] e[7,2] e[7,3] e[10,1]+e[6,1] e[6,2] e[7,2] e[7,3] e[10,1]+e[6,3] e[8,2] e[10,1]+e[6,1] e[6,3] e[8,2] e[10,1]+e[7,3] e[8,2] e[10,1]+e[6,1] e[7,3] e[8,2] e[10,1]+e[6,1] e[6,2] e[7,3] e[8,2] e[10,1]+e[8,2] e[8,3] e[10,1]+e[6,1] e[8,2] e[8,3] e[10,1]+e[6,1] e[6,2] e[8,2] e[8,3] e[10,1]+e[6,3] e[9,2] e[10,1]+e[6,1] e[6,3] e[9,2] e[10,1]+e[7,3] e[9,2] e[10,1]+e[6,1] e[7,3] e[9,2] e[10,1]+e[6,1] e[6,2] e[7,3] e[9,2] e[10,1]+e[8,3] e[9,2] e[10,1]+e[6,1] e[8,3] e[9,2] e[10,1]+e[6,1] e[6,2] e[8,3] e[9,2] e[10,1]+e[9,2] e[9,3] e[10,1]+e[6,1] e[9,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[9,2] e[9,3] e[10,1]+e[6,3] e[10,1] e[10,2]+e[6,1] e[6,3] e[10,1] e[10,2]+e[7,3] e[10,1] e[10,2]+e[6,1] e[7,3] e[10,1] e[10,2]+e[6,1] e[6,2] e[7,3] e[10,1] e[10,2]+e[8,3] e[10,1] e[10,2]+e[6,1] e[8,3] e[10,1] e[10,2]+e[6,1] e[6,2] e[8,3] e[10,1] e[10,2]+e[9,3] e[10,1] e[10,2]+e[6,1] e[9,3] e[10,1] e[10,2]+e[6,1] e[6,2] e[9,3] e[10,1] e[10,2]+e[10,1] e[10,2] e[10,3]+e[6,1] e[10,1] e[10,2] e[10,3]+e[6,1] e[6,2] e[10,1] e[10,2] e[10,3]+e[6,2] e[6,3] e[11,1]+e[6,3] e[7,2] e[11,1]+e[6,1] e[6,3] e[7,2] e[11,1]+e[7,2] e[7,3] e[11,1]+e[6,1] e[7,2] e[7,3] e[11,1]+e[6,1] e[6,2] e[7,2] e[7,3] e[11,1]+e[6,3] e[8,2] e[11,1]+e[6,1] e[6,3] e[8,2] e[11,1]+e[7,3] e[8,2] e[11,1]+e[6,1] e[7,3] e[8,2] e[11,1]+e[6,1] e[6,2] e[7,3] e[8,2] e[11,1]+e[8,2] e[8,3] e[11,1]+e[6,1] e[8,2] e[8,3] e[11,1]+e[6,1] e[6,2] e[8,2] e[8,3] e[11,1]+e[6,3] e[9,2] e[11,1]+e[6,1] e[6,3] e[9,2] e[11,1]+e[7,3] e[9,2] e[11,1]+e[6,1] e[7,3] e[9,2] e[11,1]+e[6,1] e[6,2] e[7,3] e[9,2] e[11,1]+e[8,3] e[9,2] e[11,1]+e[6,1] e[8,3] e[9,2] e[11,1]+e[6,1] e[6,2] e[8,3] e[9,2] e[11,1]+e[9,2] e[9,3] e[11,1]+e[6,1] e[9,2] e[9,3] e[11,1]+e[6,1] e[6,2] e[9,2] e[9,3] e[11,1]+e[6,3] e[10,2] e[11,1]+e[6,1] e[6,3] e[10,2] e[11,1]+e[7,3] e[10,2] e[11,1]+e[6,1] e[7,3] e[10,2] e[11,1]+e[6,1] e[6,2] e[7,3] e[10,2] e[11,1]+e[8,3] e[10,2] e[11,1]+e[6,1] e[8,3] e[10,2] e[11,1]+e[6,1] e[6,2] e[8,3] e[10,2] e[11,1]+e[9,3] e[10,2] e[11,1]+e[6,1] e[9,3] e[10,2] e[11,1]+e[6,1] e[6,2] e[9,3] e[10,2] e[11,1]+e[10,2] e[10,3] e[11,1]+e[6,1] e[10,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[10,2] e[10,3] e[11,1]+e[6,3] e[11,1] e[11,2]+e[6,1] e[6,3] e[11,1] e[11,2]+e[7,3] e[11,1] e[11,2]+e[6,1] e[7,3] e[11,1] e[11,2]+e[6,1] e[6,2] e[7,3] e[11,1] e[11,2]+e[8,3] e[11,1] e[11,2]+e[6,1] e[8,3] e[11,1] e[11,2]+e[6,1] e[6,2] e[8,3] e[11,1] e[11,2]+e[9,3] e[11,1] e[11,2]+e[6,1] e[9,3] e[11,1] e[11,2]+e[6,1] e[6,2] e[9,3] e[11,1] e[11,2]+e[10,3] e[11,1] e[11,2]+e[6,1] e[10,3] e[11,1] e[11,2]+e[6,1] e[6,2] e[10,3] e[11,1] e[11,2]+e[11,1] e[11,2] e[11,3]+e[6,1] e[11,1] e[11,2] e[11,3]+e[6,1] e[6,2] e[11,1] e[11,2] e[11,3]+(e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])-(1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])-(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (-e[7,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[7,1] e[8,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]))+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]))+(e[8,1]+e[9,1]+e[10,1]+e[11,1]) ((e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))-(e[8,1]+e[9,1]+e[10,1]+e[11,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))) (e[9,1] e[10,2] (e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]) e[11,3]+e[10,1] e[11,2] (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3])-(e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3])-(e[10,1]+e[11,1]) (e[6,1] e[6,2] e[7,2] e[7,3]+e[6,1] e[6,2] e[7,3] e[8,2]+e[6,2] e[7,1] e[7,3] e[8,2]+e[6,1] e[6,2] e[8,2] e[8,3]+e[6,2] e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,1] e[6,2] e[7,3] e[9,2]+e[6,2] e[7,1] e[7,3] e[9,2]+e[6,2] e[7,3] e[8,1] e[9,2]+e[6,1] e[6,2] e[8,3] e[9,2]+e[6,2] e[7,1] e[8,3] e[9,2]+e[7,1] e[7,2] e[8,3] e[9,2]+e[6,2] e[8,1] e[8,3] e[9,2]+e[7,2] e[8,1] e[8,3] e[9,2]+e[6,1] e[6,2] e[9,2] e[9,3]+e[6,2] e[7,1] e[9,2] e[9,3]+e[7,1] e[7,2] e[9,2] e[9,3]+e[6,2] e[8,1] e[9,2] e[9,3]+e[7,2] e[8,1] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,2] e[9,3]+e[6,1] e[6,2] e[7,3] e[10,2]+e[6,2] e[7,1] e[7,3] e[10,2]+e[6,2] e[7,3] e[8,1] e[10,2]+e[6,1] e[6,2] e[8,3] e[10,2]+e[6,2] e[7,1] e[8,3] e[10,2]+e[7,1] e[7,2] e[8,3] e[10,2]+e[6,2] e[8,1] e[8,3] e[10,2]+e[7,2] e[8,1] e[8,3] e[10,2]+e[6,1] e[6,2] e[9,3] e[10,2]+e[6,2] e[7,1] e[9,3] e[10,2]+e[7,1] e[7,2] e[9,3] e[10,2]+e[6,2] e[8,1] e[9,3] e[10,2]+e[7,2] e[8,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[9,3] e[10,2]+e[6,1] e[6,2] e[10,2] e[10,3]+e[6,2] e[7,1] e[10,2] e[10,3]+e[7,1] e[7,2] e[10,2] e[10,3]+e[6,2] e[8,1] e[10,2] e[10,3]+e[7,2] e[8,1] e[10,2] e[10,3]+e[8,1] e[8,2] e[10,2] e[10,3]+e[6,1] e[6,2] e[7,3] e[11,2]+e[6,2] e[7,1] e[7,3] e[11,2]+e[6,2] e[7,3] e[8,1] e[11,2]+e[6,1] e[6,2] e[8,3] e[11,2]+e[6,2] e[7,1] e[8,3] e[11,2]+e[7,1] e[7,2] e[8,3] e[11,2]+e[6,2] e[8,1] e[8,3] e[11,2]+e[7,2] e[8,1] e[8,3] e[11,2]+e[6,1] e[6,2] e[9,3] e[11,2]+e[6,2] e[7,1] e[9,3] e[11,2]+e[7,1] e[7,2] e[9,3] e[11,2]+e[6,2] e[8,1] e[9,3] e[11,2]+e[7,2] e[8,1] e[9,3] e[11,2]+e[8,1] e[8,2] e[9,3] e[11,2]+e[6,1] e[6,2] e[10,3] e[11,2]+e[6,2] e[7,1] e[10,3] e[11,2]+e[7,1] e[7,2] e[10,3] e[11,2]+e[6,2] e[8,1] e[10,3] e[11,2]+e[7,2] e[8,1] e[10,3] e[11,2]+e[8,1] e[8,2] e[10,3] e[11,2]+e[6,1] e[6,2] e[11,2] e[11,3]+e[6,2] e[7,1] e[11,2] e[11,3]+e[7,1] e[7,2] e[11,2] e[11,3]+e[6,2] e[8,1] e[11,2] e[11,3]+e[7,2] e[8,1] e[11,2] e[11,3]+e[8,1] e[8,2] e[11,2] e[11,3])+(e[9,1]+e[10,1]+e[11,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))))))/((e[7,1]+e[6,2] e[7,1]+e[6,2] e[6,3] e[7,1]+e[7,1] e[7,2]+e[6,3] e[7,1] e[7,2]+e[7,1] e[7,2] e[7,3]) (e[7,1] e[8,1] e[8,2] e[9,2] e[9,3] e[11,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[10,2] e[11,1]+e[7,1] e[8,2] e[9,1] e[9,3] e[10,2] e[11,1]+e[7,1] e[8,1] e[8,2] e[10,2] e[10,3] e[11,1]+e[7,1] e[8,2] e[9,1] e[10,2] e[10,3] e[11,1]+e[7,1] e[9,1] e[9,2] e[10,2] e[10,3] e[11,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[9,3] e[10,1] e[11,1] e[11,2]+e[7,1] e[8,1] e[8,2] e[10,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[9,1] e[10,3] e[11,1] e[11,2]+e[7,1] e[9,1] e[9,2] e[10,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[10,1] e[10,3] e[11,1] e[11,2]+e[7,1] e[9,2] e[10,1] e[10,3] e[11,1] e[11,2]+e[7,1] e[8,1] e[8,2] e[11,1] e[11,2] e[11,3]+e[7,1] e[8,2] e[9,1] e[11,1] e[11,2] e[11,3]+e[7,1] e[9,1] e[9,2] e[11,1] e[11,2] e[11,3]+e[7,1] e[8,2] e[10,1] e[11,1] e[11,2] e[11,3]+e[7,1] e[9,2] e[10,1] e[11,1] e[11,2] e[11,3]+e[7,1] e[10,1] e[10,2] e[11,1] e[11,2] e[11,3]) (-e[10,1] e[11,2] (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]))+(e[10,1]+e[11,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]))-e[11,1] (-e[10,1] e[11,2] (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3])+(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3])))),
f4->\[Alpha]4 \[Beta]4+\[Alpha]0 (\[Alpha]4+\[Beta]4)+(\[Alpha]3 \[Beta]4 (e[7,1]+e[6,2] e[7,1]+e[6,2] e[6,3] e[7,1]+e[7,1] e[7,2]+e[6,3] e[7,1] e[7,2]+e[7,1] e[7,2] e[7,3]) e[11,1])/(e[7,1] (e[11,1]+e[6,2] e[11,1]+e[6,2] e[6,3] e[11,1]+e[7,2] e[11,1]+e[6,3] e[7,2] e[11,1]+e[7,2] e[7,3] e[11,1]+e[8,2] e[11,1]+e[6,3] e[8,2] e[11,1]+e[7,3] e[8,2] e[11,1]+e[8,2] e[8,3] e[11,1]+e[9,2] e[11,1]+e[6,3] e[9,2] e[11,1]+e[7,3] e[9,2] e[11,1]+e[8,3] e[9,2] e[11,1]+e[9,2] e[9,3] e[11,1]+e[10,2] e[11,1]+e[6,3] e[10,2] e[11,1]+e[7,3] e[10,2] e[11,1]+e[8,3] e[10,2] e[11,1]+e[9,3] e[10,2] e[11,1]+e[10,2] e[10,3] e[11,1]+e[11,1] e[11,2]+e[6,3] e[11,1] e[11,2]+e[7,3] e[11,1] e[11,2]+e[8,3] e[11,1] e[11,2]+e[9,3] e[11,1] e[11,2]+e[10,3] e[11,1] e[11,2]+e[11,1] e[11,2] e[11,3]))+(\[Alpha]4 \[Beta]3 (e[12,1]+e[6,2] e[12,1]+e[6,2] e[6,3] e[12,1]+e[7,2] e[12,1]+e[6,3] e[7,2] e[12,1]+e[7,2] e[7,3] e[12,1]+e[8,2] e[12,1]+e[6,3] e[8,2] e[12,1]+e[7,3] e[8,2] e[12,1]+e[8,2] e[8,3] e[12,1]+e[9,2] e[12,1]+e[6,3] e[9,2] e[12,1]+e[7,3] e[9,2] e[12,1]+e[8,3] e[9,2] e[12,1]+e[9,2] e[9,3] e[12,1]+e[10,2] e[12,1]+e[6,3] e[10,2] e[12,1]+e[7,3] e[10,2] e[12,1]+e[8,3] e[10,2] e[12,1]+e[9,3] e[10,2] e[12,1]+e[10,2] e[10,3] e[12,1]+e[11,2] e[12,1]+e[6,3] e[11,2] e[12,1]+e[7,3] e[11,2] e[12,1]+e[8,3] e[11,2] e[12,1]+e[9,3] e[11,2] e[12,1]+e[10,3] e[11,2] e[12,1]+e[11,2] e[11,3] e[12,1]+e[12,1] e[12,2]+e[6,3] e[12,1] e[12,2]+e[7,3] e[12,1] e[12,2]+e[8,3] e[12,1] e[12,2]+e[9,3] e[12,1] e[12,2]+e[10,3] e[12,1] e[12,2]+e[11,3] e[12,1] e[12,2]+e[12,1] e[12,2] e[12,3]) (e[7,1] e[8,1] e[8,2] e[9,2] e[9,3] e[11,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[10,2] e[11,1]+e[7,1] e[8,2] e[9,1] e[9,3] e[10,2] e[11,1]+e[7,1] e[8,1] e[8,2] e[10,2] e[10,3] e[11,1]+e[7,1] e[8,2] e[9,1] e[10,2] e[10,3] e[11,1]+e[7,1] e[9,1] e[9,2] e[10,2] e[10,3] e[11,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[9,3] e[10,1] e[11,1] e[11,2]+e[7,1] e[8,1] e[8,2] e[10,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[9,1] e[10,3] e[11,1] e[11,2]+e[7,1] e[9,1] e[9,2] e[10,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[10,1] e[10,3] e[11,1] e[11,2]+e[7,1] e[9,2] e[10,1] e[10,3] e[11,1] e[11,2]+e[7,1] e[8,1] e[8,2] e[11,1] e[11,2] e[11,3]+e[7,1] e[8,2] e[9,1] e[11,1] e[11,2] e[11,3]+e[7,1] e[9,1] e[9,2] e[11,1] e[11,2] e[11,3]+e[7,1] e[8,2] e[10,1] e[11,1] e[11,2] e[11,3]+e[7,1] e[9,2] e[10,1] e[11,1] e[11,2] e[11,3]+e[7,1] e[10,1] e[10,2] e[11,1] e[11,2] e[11,3]+e[7,1] e[8,1] e[8,2] e[9,2] e[9,3] e[12,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[10,2] e[12,1]+e[7,1] e[8,2] e[9,1] e[9,3] e[10,2] e[12,1]+e[7,1] e[8,1] e[8,2] e[10,2] e[10,3] e[12,1]+e[7,1] e[8,2] e[9,1] e[10,2] e[10,3] e[12,1]+e[7,1] e[9,1] e[9,2] e[10,2] e[10,3] e[12,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[11,2] e[12,1]+e[7,1] e[8,2] e[9,1] e[9,3] e[11,2] e[12,1]+e[7,1] e[8,2] e[9,3] e[10,1] e[11,2] e[12,1]+e[7,1] e[8,1] e[8,2] e[10,3] e[11,2] e[12,1]+e[7,1] e[8,2] e[9,1] e[10,3] e[11,2] e[12,1]+e[7,1] e[9,1] e[9,2] e[10,3] e[11,2] e[12,1]+e[7,1] e[8,2] e[10,1] e[10,3] e[11,2] e[12,1]+e[7,1] e[9,2] e[10,1] e[10,3] e[11,2] e[12,1]+e[7,1] e[8,1] e[8,2] e[11,2] e[11,3] e[12,1]+e[7,1] e[8,2] e[9,1] e[11,2] e[11,3] e[12,1]+e[7,1] e[9,1] e[9,2] e[11,2] e[11,3] e[12,1]+e[7,1] e[8,2] e[10,1] e[11,2] e[11,3] e[12,1]+e[7,1] e[9,2] e[10,1] e[11,2] e[11,3] e[12,1]+e[7,1] e[10,1] e[10,2] e[11,2] e[11,3] e[12,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[9,3] e[10,1] e[12,1] e[12,2]+e[7,1] e[8,1] e[8,2] e[10,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[9,1] e[10,3] e[12,1] e[12,2]+e[7,1] e[9,1] e[9,2] e[10,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[10,1] e[10,3] e[12,1] e[12,2]+e[7,1] e[9,2] e[10,1] e[10,3] e[12,1] e[12,2]+e[7,1] e[8,1] e[8,2] e[11,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[9,1] e[11,3] e[12,1] e[12,2]+e[7,1] e[9,1] e[9,2] e[11,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[10,1] e[11,3] e[12,1] e[12,2]+e[7,1] e[9,2] e[10,1] e[11,3] e[12,1] e[12,2]+e[7,1] e[10,1] e[10,2] e[11,3] e[12,1] e[12,2]+e[7,1] e[8,1] e[8,2] e[12,1] e[12,2] e[12,3]+e[7,1] e[8,2] e[9,1] e[12,1] e[12,2] e[12,3]+e[7,1] e[9,1] e[9,2] e[12,1] e[12,2] e[12,3]+e[7,1] e[8,2] e[10,1] e[12,1] e[12,2] e[12,3]+e[7,1] e[9,2] e[10,1] e[12,1] e[12,2] e[12,3]+e[7,1] e[10,1] e[10,2] e[12,1] e[12,2] e[12,3]-e[12,1] (e[7,1] e[8,1] e[8,2] e[9,2] e[9,3]+e[7,1] e[8,1] e[8,2] e[9,3] e[10,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[10,2]+e[7,1] e[8,1] e[8,2] e[10,2] e[10,3]+e[7,1] e[8,2] e[9,1] e[10,2] e[10,3]+e[7,1] e[9,1] e[9,2] e[10,2] e[10,3]+e[7,1] e[8,1] e[8,2] e[9,3] e[11,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[11,2]+e[7,1] e[8,2] e[9,3] e[10,1] e[11,2]+e[7,1] e[8,1] e[8,2] e[10,3] e[11,2]+e[7,1] e[8,2] e[9,1] e[10,3] e[11,2]+e[7,1] e[9,1] e[9,2] e[10,3] e[11,2]+e[7,1] e[8,2] e[10,1] e[10,3] e[11,2]+e[7,1] e[9,2] e[10,1] e[10,3] e[11,2]+e[7,1] e[8,1] e[8,2] e[11,2] e[11,3]+e[7,1] e[8,2] e[9,1] e[11,2] e[11,3]+e[7,1] e[9,1] e[9,2] e[11,2] e[11,3]+e[7,1] e[8,2] e[10,1] e[11,2] e[11,3]+e[7,1] e[9,2] e[10,1] e[11,2] e[11,3]+e[7,1] e[10,1] e[10,2] e[11,2] e[11,3]+e[7,1] e[8,1] e[8,2] e[9,3] e[12,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[12,2]+e[7,1] e[8,2] e[9,3] e[10,1] e[12,2]+e[7,1] e[8,1] e[8,2] e[10,3] e[12,2]+e[7,1] e[8,2] e[9,1] e[10,3] e[12,2]+e[7,1] e[9,1] e[9,2] e[10,3] e[12,2]+e[7,1] e[8,2] e[10,1] e[10,3] e[12,2]+e[7,1] e[9,2] e[10,1] e[10,3] e[12,2]+e[7,1] e[8,1] e[8,2] e[11,3] e[12,2]+e[7,1] e[8,2] e[9,1] e[11,3] e[12,2]+e[7,1] e[9,1] e[9,2] e[11,3] e[12,2]+e[7,1] e[8,2] e[10,1] e[11,3] e[12,2]+e[7,1] e[9,2] e[10,1] e[11,3] e[12,2]+e[7,1] e[10,1] e[10,2] e[11,3] e[12,2]+e[7,1] e[8,1] e[8,2] e[12,2] e[12,3]+e[7,1] e[8,2] e[9,1] e[12,2] e[12,3]+e[7,1] e[9,1] e[9,2] e[12,2] e[12,3]+e[7,1] e[8,2] e[10,1] e[12,2] e[12,3]+e[7,1] e[9,2] e[10,1] e[12,2] e[12,3]+e[7,1] e[10,1] e[10,2] e[12,2] e[12,3])))/((e[11,1]+e[6,2] e[11,1]+e[6,2] e[6,3] e[11,1]+e[7,2] e[11,1]+e[6,3] e[7,2] e[11,1]+e[7,2] e[7,3] e[11,1]+e[8,2] e[11,1]+e[6,3] e[8,2] e[11,1]+e[7,3] e[8,2] e[11,1]+e[8,2] e[8,3] e[11,1]+e[9,2] e[11,1]+e[6,3] e[9,2] e[11,1]+e[7,3] e[9,2] e[11,1]+e[8,3] e[9,2] e[11,1]+e[9,2] e[9,3] e[11,1]+e[10,2] e[11,1]+e[6,3] e[10,2] e[11,1]+e[7,3] e[10,2] e[11,1]+e[8,3] e[10,2] e[11,1]+e[9,3] e[10,2] e[11,1]+e[10,2] e[10,3] e[11,1]+e[11,1] e[11,2]+e[6,3] e[11,1] e[11,2]+e[7,3] e[11,1] e[11,2]+e[8,3] e[11,1] e[11,2]+e[9,3] e[11,1] e[11,2]+e[10,3] e[11,1] e[11,2]+e[11,1] e[11,2] e[11,3]) e[12,1] (-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])))+(\[Beta]2 \[Beta]4 (e[7,1] e[8,1] e[8,2] e[9,2] e[9,3] e[10,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[10,1] e[10,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[10,1] e[10,2]+e[7,1] e[8,1] e[8,2] e[10,1] e[10,2] e[10,3]+e[7,1] e[8,2] e[9,1] e[10,1] e[10,2] e[10,3]+e[7,1] e[9,1] e[9,2] e[10,1] e[10,2] e[10,3]))/(e[7,1] (e[10,1] e[11,2] (1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) e[12,3]+e[11,1] e[12,2] (e[6,3]+e[6,1] e[6,3]+e[6,3] e[7,1]+e[7,3]+e[6,1] e[7,3]+e[6,1] e[6,2] e[7,3]+e[7,1] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,3] e[8,1]+e[7,3] e[8,1]+e[6,2] e[7,3] e[8,1]+e[8,3]+e[6,1] e[8,3]+e[6,1] e[6,2] e[8,3]+e[7,1] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[8,1] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,3] e[9,1]+e[7,3] e[9,1]+e[6,2] e[7,3] e[9,1]+e[8,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[9,3]+e[6,1] e[9,3]+e[6,1] e[6,2] e[9,3]+e[7,1] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[8,1] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[9,1] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[10,3]+e[6,1] e[10,3]+e[6,1] e[6,2] e[10,3]+e[7,1] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[8,1] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[9,1] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[11,3]+e[6,1] e[11,3]+e[6,1] e[6,2] e[11,3]+e[7,1] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[8,1] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[9,1] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[12,3]+e[6,1] e[12,3]+e[6,1] e[6,2] e[12,3]+e[7,1] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[8,1] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3]+e[9,1] e[12,3]+e[6,2] e[9,1] e[12,3]+e[7,2] e[9,1] e[12,3]+e[8,2] e[9,1] e[12,3]+e[9,1] e[9,2] e[12,3])-(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[6,2] e[12,3]-e[7,2] e[12,3]-e[6,1] e[7,2] e[12,3]-e[8,2] e[12,3]-e[6,1] e[8,2] e[12,3]-e[7,1] e[8,2] e[12,3]-e[9,2] e[12,3]-e[6,1] e[9,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[10,2] e[12,3]-e[6,1] e[10,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[11,2] e[12,3]-e[6,1] e[11,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))+(e[10,1]+e[11,1]+e[12,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))-(e[11,1]+e[12,1]) (e[10,1] e[11,2] (1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) e[12,3]-(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])+(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))))+(\[Alpha]4 \[Beta]2 (e[7,1] e[8,1] e[8,2] e[9,2] e[9,3] e[10,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[10,1] e[10,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[10,1] e[10,2]+e[7,1] e[8,1] e[8,2] e[10,1] e[10,2] e[10,3]+e[7,1] e[8,2] e[9,1] e[10,1] e[10,2] e[10,3]+e[7,1] e[9,1] e[9,2] e[10,1] e[10,2] e[10,3]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])))/((-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])) (e[10,1] e[11,2] (1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) e[12,3]+e[11,1] e[12,2] (e[6,3]+e[6,1] e[6,3]+e[6,3] e[7,1]+e[7,3]+e[6,1] e[7,3]+e[6,1] e[6,2] e[7,3]+e[7,1] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,3] e[8,1]+e[7,3] e[8,1]+e[6,2] e[7,3] e[8,1]+e[8,3]+e[6,1] e[8,3]+e[6,1] e[6,2] e[8,3]+e[7,1] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[8,1] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,3] e[9,1]+e[7,3] e[9,1]+e[6,2] e[7,3] e[9,1]+e[8,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[9,3]+e[6,1] e[9,3]+e[6,1] e[6,2] e[9,3]+e[7,1] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[8,1] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[9,1] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[10,3]+e[6,1] e[10,3]+e[6,1] e[6,2] e[10,3]+e[7,1] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[8,1] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[9,1] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[11,3]+e[6,1] e[11,3]+e[6,1] e[6,2] e[11,3]+e[7,1] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[8,1] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[9,1] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[12,3]+e[6,1] e[12,3]+e[6,1] e[6,2] e[12,3]+e[7,1] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[8,1] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3]+e[9,1] e[12,3]+e[6,2] e[9,1] e[12,3]+e[7,2] e[9,1] e[12,3]+e[8,2] e[9,1] e[12,3]+e[9,1] e[9,2] e[12,3])-(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[6,2] e[12,3]-e[7,2] e[12,3]-e[6,1] e[7,2] e[12,3]-e[8,2] e[12,3]-e[6,1] e[8,2] e[12,3]-e[7,1] e[8,2] e[12,3]-e[9,2] e[12,3]-e[6,1] e[9,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[10,2] e[12,3]-e[6,1] e[10,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[11,2] e[12,3]-e[6,1] e[11,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))+(e[10,1]+e[11,1]+e[12,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))-(e[11,1]+e[12,1]) (e[10,1] e[11,2] (1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) e[12,3]-(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])+(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))))+(\[Alpha]2 \[Beta]4 e[10,1] ((e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[7,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[7,1] e[8,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[7,1] e[8,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[6,2] e[12,3]-e[7,2] e[12,3]-e[6,1] e[7,2] e[12,3]-e[8,2] e[12,3]-e[6,1] e[8,2] e[12,3]-e[7,1] e[8,2] e[12,3]-e[9,2] e[12,3]-e[6,1] e[9,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[10,2] e[12,3]-e[6,1] e[10,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[11,2] e[12,3]-e[6,1] e[11,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[6,2] e[12,3]-e[7,2] e[12,3]-e[6,1] e[7,2] e[12,3]-e[8,2] e[12,3]-e[6,1] e[8,2] e[12,3]-e[7,1] e[8,2] e[12,3]-e[9,2] e[12,3]-e[6,1] e[9,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[10,2] e[12,3]-e[6,1] e[10,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[11,2] e[12,3]-e[6,1] e[11,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))+(e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) ((e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))-(e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))))/(e[7,1] (e[10,1] e[11,2] (1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) e[12,3]+e[11,1] e[12,2] (e[6,3]+e[6,1] e[6,3]+e[6,3] e[7,1]+e[7,3]+e[6,1] e[7,3]+e[6,1] e[6,2] e[7,3]+e[7,1] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,3] e[8,1]+e[7,3] e[8,1]+e[6,2] e[7,3] e[8,1]+e[8,3]+e[6,1] e[8,3]+e[6,1] e[6,2] e[8,3]+e[7,1] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[8,1] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,3] e[9,1]+e[7,3] e[9,1]+e[6,2] e[7,3] e[9,1]+e[8,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[9,3]+e[6,1] e[9,3]+e[6,1] e[6,2] e[9,3]+e[7,1] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[8,1] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[9,1] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[10,3]+e[6,1] e[10,3]+e[6,1] e[6,2] e[10,3]+e[7,1] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[8,1] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[9,1] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[11,3]+e[6,1] e[11,3]+e[6,1] e[6,2] e[11,3]+e[7,1] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[8,1] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[9,1] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[12,3]+e[6,1] e[12,3]+e[6,1] e[6,2] e[12,3]+e[7,1] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[8,1] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3]+e[9,1] e[12,3]+e[6,2] e[9,1] e[12,3]+e[7,2] e[9,1] e[12,3]+e[8,2] e[9,1] e[12,3]+e[9,1] e[9,2] e[12,3])-(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[6,2] e[12,3]-e[7,2] e[12,3]-e[6,1] e[7,2] e[12,3]-e[8,2] e[12,3]-e[6,1] e[8,2] e[12,3]-e[7,1] e[8,2] e[12,3]-e[9,2] e[12,3]-e[6,1] e[9,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[10,2] e[12,3]-e[6,1] e[10,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[11,2] e[12,3]-e[6,1] e[11,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))+(e[10,1]+e[11,1]+e[12,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))-(e[11,1]+e[12,1]) (e[10,1] e[11,2] (1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) e[12,3]-(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])+(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))))+(\[Alpha]2 \[Alpha]4 e[10,1] e[11,1] e[11,2] e[12,2] e[12,3] ((e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[7,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[7,1] e[8,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[7,1] e[8,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[6,2] e[12,3]-e[7,2] e[12,3]-e[6,1] e[7,2] e[12,3]-e[8,2] e[12,3]-e[6,1] e[8,2] e[12,3]-e[7,1] e[8,2] e[12,3]-e[9,2] e[12,3]-e[6,1] e[9,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[10,2] e[12,3]-e[6,1] e[10,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[11,2] e[12,3]-e[6,1] e[11,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[6,2] e[12,3]-e[7,2] e[12,3]-e[6,1] e[7,2] e[12,3]-e[8,2] e[12,3]-e[6,1] e[8,2] e[12,3]-e[7,1] e[8,2] e[12,3]-e[9,2] e[12,3]-e[6,1] e[9,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[10,2] e[12,3]-e[6,1] e[10,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[11,2] e[12,3]-e[6,1] e[11,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))+(e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) ((e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))-(e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))))/((-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])) (e[10,1] e[11,2] (1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) e[12,3]+e[11,1] e[12,2] (e[6,3]+e[6,1] e[6,3]+e[6,3] e[7,1]+e[7,3]+e[6,1] e[7,3]+e[6,1] e[6,2] e[7,3]+e[7,1] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,3] e[8,1]+e[7,3] e[8,1]+e[6,2] e[7,3] e[8,1]+e[8,3]+e[6,1] e[8,3]+e[6,1] e[6,2] e[8,3]+e[7,1] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[8,1] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,3] e[9,1]+e[7,3] e[9,1]+e[6,2] e[7,3] e[9,1]+e[8,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[9,3]+e[6,1] e[9,3]+e[6,1] e[6,2] e[9,3]+e[7,1] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[8,1] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[9,1] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[10,3]+e[6,1] e[10,3]+e[6,1] e[6,2] e[10,3]+e[7,1] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[8,1] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[9,1] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[11,3]+e[6,1] e[11,3]+e[6,1] e[6,2] e[11,3]+e[7,1] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[8,1] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[9,1] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[12,3]+e[6,1] e[12,3]+e[6,1] e[6,2] e[12,3]+e[7,1] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[8,1] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3]+e[9,1] e[12,3]+e[6,2] e[9,1] e[12,3]+e[7,2] e[9,1] e[12,3]+e[8,2] e[9,1] e[12,3]+e[9,1] e[9,2] e[12,3])-(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[6,2] e[12,3]-e[7,2] e[12,3]-e[6,1] e[7,2] e[12,3]-e[8,2] e[12,3]-e[6,1] e[8,2] e[12,3]-e[7,1] e[8,2] e[12,3]-e[9,2] e[12,3]-e[6,1] e[9,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[10,2] e[12,3]-e[6,1] e[10,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[11,2] e[12,3]-e[6,1] e[11,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))+(e[10,1]+e[11,1]+e[12,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))-(e[11,1]+e[12,1]) (e[10,1] e[11,2] (1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) e[12,3]-(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])+(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))))+(\[Beta]1 \[Beta]4 e[8,1] e[8,2] e[9,1] e[9,2] e[9,3])/(-(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]) e[10,1] e[11,2] e[12,3]+(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3])+(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[9,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3]+e[6,2] e[7,3] e[12,1]+e[6,2] e[8,3] e[12,1]+e[7,2] e[8,3] e[12,1]+e[6,2] e[9,3] e[12,1]+e[7,2] e[9,3] e[12,1]+e[8,2] e[9,3] e[12,1]+e[6,2] e[10,3] e[12,1]+e[7,2] e[10,3] e[12,1]+e[8,2] e[10,3] e[12,1]+e[9,2] e[10,3] e[12,1]+e[6,2] e[11,3] e[12,1]+e[7,2] e[11,3] e[12,1]+e[8,2] e[11,3] e[12,1]+e[9,2] e[11,3] e[12,1]+e[10,2] e[11,3] e[12,1]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3]+e[6,2] e[9,1] e[12,3]+e[7,2] e[9,1] e[12,3]+e[8,2] e[9,1] e[12,3]+e[9,1] e[9,2] e[12,3]+e[6,2] e[10,1] e[12,3]+e[7,2] e[10,1] e[12,3]+e[8,2] e[10,1] e[12,3]+e[9,2] e[10,1] e[12,3]+e[10,1] e[10,2] e[12,3]+e[6,2] e[11,1] e[12,3]+e[7,2] e[11,1] e[12,3]+e[8,2] e[11,1] e[12,3]+e[9,2] e[11,1] e[12,3]+e[10,2] e[11,1] e[12,3]+e[11,1] e[11,2] e[12,3]+e[6,2] e[12,1] e[12,3]+e[7,2] e[12,1] e[12,3]+e[8,2] e[12,1] e[12,3]+e[9,2] e[12,1] e[12,3]+e[10,2] e[12,1] e[12,3]+e[11,2] e[12,1] e[12,3])-(e[10,1]+e[11,1]+e[12,1]) (e[6,1] e[6,2] e[7,2] e[7,3]+e[6,1] e[6,2] e[7,3] e[8,2]+e[6,2] e[7,1] e[7,3] e[8,2]+e[6,1] e[6,2] e[8,2] e[8,3]+e[6,2] e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,1] e[6,2] e[7,3] e[9,2]+e[6,2] e[7,1] e[7,3] e[9,2]+e[6,2] e[7,3] e[8,1] e[9,2]+e[6,1] e[6,2] e[8,3] e[9,2]+e[6,2] e[7,1] e[8,3] e[9,2]+e[7,1] e[7,2] e[8,3] e[9,2]+e[6,2] e[8,1] e[8,3] e[9,2]+e[7,2] e[8,1] e[8,3] e[9,2]+e[6,1] e[6,2] e[9,2] e[9,3]+e[6,2] e[7,1] e[9,2] e[9,3]+e[7,1] e[7,2] e[9,2] e[9,3]+e[6,2] e[8,1] e[9,2] e[9,3]+e[7,2] e[8,1] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,2] e[9,3]+e[6,1] e[6,2] e[7,3] e[10,2]+e[6,2] e[7,1] e[7,3] e[10,2]+e[6,2] e[7,3] e[8,1] e[10,2]+e[6,1] e[6,2] e[8,3] e[10,2]+e[6,2] e[7,1] e[8,3] e[10,2]+e[7,1] e[7,2] e[8,3] e[10,2]+e[6,2] e[8,1] e[8,3] e[10,2]+e[7,2] e[8,1] e[8,3] e[10,2]+e[6,1] e[6,2] e[9,3] e[10,2]+e[6,2] e[7,1] e[9,3] e[10,2]+e[7,1] e[7,2] e[9,3] e[10,2]+e[6,2] e[8,1] e[9,3] e[10,2]+e[7,2] e[8,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[9,3] e[10,2]+e[6,1] e[6,2] e[10,2] e[10,3]+e[6,2] e[7,1] e[10,2] e[10,3]+e[7,1] e[7,2] e[10,2] e[10,3]+e[6,2] e[8,1] e[10,2] e[10,3]+e[7,2] e[8,1] e[10,2] e[10,3]+e[8,1] e[8,2] e[10,2] e[10,3]+e[6,1] e[6,2] e[7,3] e[11,2]+e[6,2] e[7,1] e[7,3] e[11,2]+e[6,2] e[7,3] e[8,1] e[11,2]+e[6,1] e[6,2] e[8,3] e[11,2]+e[6,2] e[7,1] e[8,3] e[11,2]+e[7,1] e[7,2] e[8,3] e[11,2]+e[6,2] e[8,1] e[8,3] e[11,2]+e[7,2] e[8,1] e[8,3] e[11,2]+e[6,1] e[6,2] e[9,3] e[11,2]+e[6,2] e[7,1] e[9,3] e[11,2]+e[7,1] e[7,2] e[9,3] e[11,2]+e[6,2] e[8,1] e[9,3] e[11,2]+e[7,2] e[8,1] e[9,3] e[11,2]+e[8,1] e[8,2] e[9,3] e[11,2]+e[6,1] e[6,2] e[10,3] e[11,2]+e[6,2] e[7,1] e[10,3] e[11,2]+e[7,1] e[7,2] e[10,3] e[11,2]+e[6,2] e[8,1] e[10,3] e[11,2]+e[7,2] e[8,1] e[10,3] e[11,2]+e[8,1] e[8,2] e[10,3] e[11,2]+e[6,1] e[6,2] e[11,2] e[11,3]+e[6,2] e[7,1] e[11,2] e[11,3]+e[7,1] e[7,2] e[11,2] e[11,3]+e[6,2] e[8,1] e[11,2] e[11,3]+e[7,2] e[8,1] e[11,2] e[11,3]+e[8,1] e[8,2] e[11,2] e[11,3]+e[6,1] e[6,2] e[7,3] e[12,2]+e[6,2] e[7,1] e[7,3] e[12,2]+e[6,2] e[7,3] e[8,1] e[12,2]+e[6,1] e[6,2] e[8,3] e[12,2]+e[6,2] e[7,1] e[8,3] e[12,2]+e[7,1] e[7,2] e[8,3] e[12,2]+e[6,2] e[8,1] e[8,3] e[12,2]+e[7,2] e[8,1] e[8,3] e[12,2]+e[6,1] e[6,2] e[9,3] e[12,2]+e[6,2] e[7,1] e[9,3] e[12,2]+e[7,1] e[7,2] e[9,3] e[12,2]+e[6,2] e[8,1] e[9,3] e[12,2]+e[7,2] e[8,1] e[9,3] e[12,2]+e[8,1] e[8,2] e[9,3] e[12,2]+e[6,1] e[6,2] e[10,3] e[12,2]+e[6,2] e[7,1] e[10,3] e[12,2]+e[7,1] e[7,2] e[10,3] e[12,2]+e[6,2] e[8,1] e[10,3] e[12,2]+e[7,2] e[8,1] e[10,3] e[12,2]+e[8,1] e[8,2] e[10,3] e[12,2]+e[6,1] e[6,2] e[11,3] e[12,2]+e[6,2] e[7,1] e[11,3] e[12,2]+e[7,1] e[7,2] e[11,3] e[12,2]+e[6,2] e[8,1] e[11,3] e[12,2]+e[7,2] e[8,1] e[11,3] e[12,2]+e[8,1] e[8,2] e[11,3] e[12,2]+e[6,1] e[6,2] e[12,2] e[12,3]+e[6,2] e[7,1] e[12,2] e[12,3]+e[7,1] e[7,2] e[12,2] e[12,3]+e[6,2] e[8,1] e[12,2] e[12,3]+e[7,2] e[8,1] e[12,2] e[12,3]+e[8,1] e[8,2] e[12,2] e[12,3])+(e[9,1]+e[10,1]+e[11,1]+e[12,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])))+(\[Alpha]4 \[Beta]1 e[7,1] e[8,1] e[8,2] e[9,1] e[9,2] e[9,3] (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])))/((-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])) (-(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]) e[10,1] e[11,2] e[12,3]+(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3])+(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[9,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3]+e[6,2] e[7,3] e[12,1]+e[6,2] e[8,3] e[12,1]+e[7,2] e[8,3] e[12,1]+e[6,2] e[9,3] e[12,1]+e[7,2] e[9,3] e[12,1]+e[8,2] e[9,3] e[12,1]+e[6,2] e[10,3] e[12,1]+e[7,2] e[10,3] e[12,1]+e[8,2] e[10,3] e[12,1]+e[9,2] e[10,3] e[12,1]+e[6,2] e[11,3] e[12,1]+e[7,2] e[11,3] e[12,1]+e[8,2] e[11,3] e[12,1]+e[9,2] e[11,3] e[12,1]+e[10,2] e[11,3] e[12,1]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3]+e[6,2] e[9,1] e[12,3]+e[7,2] e[9,1] e[12,3]+e[8,2] e[9,1] e[12,3]+e[9,1] e[9,2] e[12,3]+e[6,2] e[10,1] e[12,3]+e[7,2] e[10,1] e[12,3]+e[8,2] e[10,1] e[12,3]+e[9,2] e[10,1] e[12,3]+e[10,1] e[10,2] e[12,3]+e[6,2] e[11,1] e[12,3]+e[7,2] e[11,1] e[12,3]+e[8,2] e[11,1] e[12,3]+e[9,2] e[11,1] e[12,3]+e[10,2] e[11,1] e[12,3]+e[11,1] e[11,2] e[12,3]+e[6,2] e[12,1] e[12,3]+e[7,2] e[12,1] e[12,3]+e[8,2] e[12,1] e[12,3]+e[9,2] e[12,1] e[12,3]+e[10,2] e[12,1] e[12,3]+e[11,2] e[12,1] e[12,3])-(e[10,1]+e[11,1]+e[12,1]) (e[6,1] e[6,2] e[7,2] e[7,3]+e[6,1] e[6,2] e[7,3] e[8,2]+e[6,2] e[7,1] e[7,3] e[8,2]+e[6,1] e[6,2] e[8,2] e[8,3]+e[6,2] e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,1] e[6,2] e[7,3] e[9,2]+e[6,2] e[7,1] e[7,3] e[9,2]+e[6,2] e[7,3] e[8,1] e[9,2]+e[6,1] e[6,2] e[8,3] e[9,2]+e[6,2] e[7,1] e[8,3] e[9,2]+e[7,1] e[7,2] e[8,3] e[9,2]+e[6,2] e[8,1] e[8,3] e[9,2]+e[7,2] e[8,1] e[8,3] e[9,2]+e[6,1] e[6,2] e[9,2] e[9,3]+e[6,2] e[7,1] e[9,2] e[9,3]+e[7,1] e[7,2] e[9,2] e[9,3]+e[6,2] e[8,1] e[9,2] e[9,3]+e[7,2] e[8,1] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,2] e[9,3]+e[6,1] e[6,2] e[7,3] e[10,2]+e[6,2] e[7,1] e[7,3] e[10,2]+e[6,2] e[7,3] e[8,1] e[10,2]+e[6,1] e[6,2] e[8,3] e[10,2]+e[6,2] e[7,1] e[8,3] e[10,2]+e[7,1] e[7,2] e[8,3] e[10,2]+e[6,2] e[8,1] e[8,3] e[10,2]+e[7,2] e[8,1] e[8,3] e[10,2]+e[6,1] e[6,2] e[9,3] e[10,2]+e[6,2] e[7,1] e[9,3] e[10,2]+e[7,1] e[7,2] e[9,3] e[10,2]+e[6,2] e[8,1] e[9,3] e[10,2]+e[7,2] e[8,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[9,3] e[10,2]+e[6,1] e[6,2] e[10,2] e[10,3]+e[6,2] e[7,1] e[10,2] e[10,3]+e[7,1] e[7,2] e[10,2] e[10,3]+e[6,2] e[8,1] e[10,2] e[10,3]+e[7,2] e[8,1] e[10,2] e[10,3]+e[8,1] e[8,2] e[10,2] e[10,3]+e[6,1] e[6,2] e[7,3] e[11,2]+e[6,2] e[7,1] e[7,3] e[11,2]+e[6,2] e[7,3] e[8,1] e[11,2]+e[6,1] e[6,2] e[8,3] e[11,2]+e[6,2] e[7,1] e[8,3] e[11,2]+e[7,1] e[7,2] e[8,3] e[11,2]+e[6,2] e[8,1] e[8,3] e[11,2]+e[7,2] e[8,1] e[8,3] e[11,2]+e[6,1] e[6,2] e[9,3] e[11,2]+e[6,2] e[7,1] e[9,3] e[11,2]+e[7,1] e[7,2] e[9,3] e[11,2]+e[6,2] e[8,1] e[9,3] e[11,2]+e[7,2] e[8,1] e[9,3] e[11,2]+e[8,1] e[8,2] e[9,3] e[11,2]+e[6,1] e[6,2] e[10,3] e[11,2]+e[6,2] e[7,1] e[10,3] e[11,2]+e[7,1] e[7,2] e[10,3] e[11,2]+e[6,2] e[8,1] e[10,3] e[11,2]+e[7,2] e[8,1] e[10,3] e[11,2]+e[8,1] e[8,2] e[10,3] e[11,2]+e[6,1] e[6,2] e[11,2] e[11,3]+e[6,2] e[7,1] e[11,2] e[11,3]+e[7,1] e[7,2] e[11,2] e[11,3]+e[6,2] e[8,1] e[11,2] e[11,3]+e[7,2] e[8,1] e[11,2] e[11,3]+e[8,1] e[8,2] e[11,2] e[11,3]+e[6,1] e[6,2] e[7,3] e[12,2]+e[6,2] e[7,1] e[7,3] e[12,2]+e[6,2] e[7,3] e[8,1] e[12,2]+e[6,1] e[6,2] e[8,3] e[12,2]+e[6,2] e[7,1] e[8,3] e[12,2]+e[7,1] e[7,2] e[8,3] e[12,2]+e[6,2] e[8,1] e[8,3] e[12,2]+e[7,2] e[8,1] e[8,3] e[12,2]+e[6,1] e[6,2] e[9,3] e[12,2]+e[6,2] e[7,1] e[9,3] e[12,2]+e[7,1] e[7,2] e[9,3] e[12,2]+e[6,2] e[8,1] e[9,3] e[12,2]+e[7,2] e[8,1] e[9,3] e[12,2]+e[8,1] e[8,2] e[9,3] e[12,2]+e[6,1] e[6,2] e[10,3] e[12,2]+e[6,2] e[7,1] e[10,3] e[12,2]+e[7,1] e[7,2] e[10,3] e[12,2]+e[6,2] e[8,1] e[10,3] e[12,2]+e[7,2] e[8,1] e[10,3] e[12,2]+e[8,1] e[8,2] e[10,3] e[12,2]+e[6,1] e[6,2] e[11,3] e[12,2]+e[6,2] e[7,1] e[11,3] e[12,2]+e[7,1] e[7,2] e[11,3] e[12,2]+e[6,2] e[8,1] e[11,3] e[12,2]+e[7,2] e[8,1] e[11,3] e[12,2]+e[8,1] e[8,2] e[11,3] e[12,2]+e[6,1] e[6,2] e[12,2] e[12,3]+e[6,2] e[7,1] e[12,2] e[12,3]+e[7,1] e[7,2] e[12,2] e[12,3]+e[6,2] e[8,1] e[12,2] e[12,3]+e[7,2] e[8,1] e[12,2] e[12,3]+e[8,1] e[8,2] e[12,2] e[12,3])+(e[9,1]+e[10,1]+e[11,1]+e[12,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))))+(\[Alpha]1 \[Beta]4 e[9,1] ((e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,1] e[6,2] e[8,3]+e[6,1] e[6,2] e[9,3]+e[6,1] e[6,2] e[10,3]+e[6,1] e[6,2] e[11,3]+e[6,1] e[6,2] e[12,3])-e[6,1] e[6,2] (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3]+e[6,2] e[7,3] e[12,1]+e[6,2] e[8,3] e[12,1]+e[7,2] e[8,3] e[12,1]+e[6,2] e[9,3] e[12,1]+e[7,2] e[9,3] e[12,1]+e[8,2] e[9,3] e[12,1]+e[6,2] e[10,3] e[12,1]+e[7,2] e[10,3] e[12,1]+e[8,2] e[10,3] e[12,1]+e[9,2] e[10,3] e[12,1]+e[6,2] e[11,3] e[12,1]+e[7,2] e[11,3] e[12,1]+e[8,2] e[11,3] e[12,1]+e[9,2] e[11,3] e[12,1]+e[10,2] e[11,3] e[12,1]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3]+e[6,2] e[9,1] e[12,3]+e[7,2] e[9,1] e[12,3]+e[8,2] e[9,1] e[12,3]+e[9,1] e[9,2] e[12,3]+e[6,2] e[10,1] e[12,3]+e[7,2] e[10,1] e[12,3]+e[8,2] e[10,1] e[12,3]+e[9,2] e[10,1] e[12,3]+e[10,1] e[10,2] e[12,3]+e[6,2] e[11,1] e[12,3]+e[7,2] e[11,1] e[12,3]+e[8,2] e[11,1] e[12,3]+e[9,2] e[11,1] e[12,3]+e[10,2] e[11,1] e[12,3]+e[11,1] e[11,2] e[12,3]+e[6,2] e[12,1] e[12,3]+e[7,2] e[12,1] e[12,3]+e[8,2] e[12,1] e[12,3]+e[9,2] e[12,1] e[12,3]+e[10,2] e[12,1] e[12,3]+e[11,2] e[12,1] e[12,3])+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))-(e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])+(e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))))/(e[7,1] (-(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]) e[10,1] e[11,2] e[12,3]+(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3])+(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[9,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3]+e[6,2] e[7,3] e[12,1]+e[6,2] e[8,3] e[12,1]+e[7,2] e[8,3] e[12,1]+e[6,2] e[9,3] e[12,1]+e[7,2] e[9,3] e[12,1]+e[8,2] e[9,3] e[12,1]+e[6,2] e[10,3] e[12,1]+e[7,2] e[10,3] e[12,1]+e[8,2] e[10,3] e[12,1]+e[9,2] e[10,3] e[12,1]+e[6,2] e[11,3] e[12,1]+e[7,2] e[11,3] e[12,1]+e[8,2] e[11,3] e[12,1]+e[9,2] e[11,3] e[12,1]+e[10,2] e[11,3] e[12,1]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3]+e[6,2] e[9,1] e[12,3]+e[7,2] e[9,1] e[12,3]+e[8,2] e[9,1] e[12,3]+e[9,1] e[9,2] e[12,3]+e[6,2] e[10,1] e[12,3]+e[7,2] e[10,1] e[12,3]+e[8,2] e[10,1] e[12,3]+e[9,2] e[10,1] e[12,3]+e[10,1] e[10,2] e[12,3]+e[6,2] e[11,1] e[12,3]+e[7,2] e[11,1] e[12,3]+e[8,2] e[11,1] e[12,3]+e[9,2] e[11,1] e[12,3]+e[10,2] e[11,1] e[12,3]+e[11,1] e[11,2] e[12,3]+e[6,2] e[12,1] e[12,3]+e[7,2] e[12,1] e[12,3]+e[8,2] e[12,1] e[12,3]+e[9,2] e[12,1] e[12,3]+e[10,2] e[12,1] e[12,3]+e[11,2] e[12,1] e[12,3])-(e[10,1]+e[11,1]+e[12,1]) (e[6,1] e[6,2] e[7,2] e[7,3]+e[6,1] e[6,2] e[7,3] e[8,2]+e[6,2] e[7,1] e[7,3] e[8,2]+e[6,1] e[6,2] e[8,2] e[8,3]+e[6,2] e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,1] e[6,2] e[7,3] e[9,2]+e[6,2] e[7,1] e[7,3] e[9,2]+e[6,2] e[7,3] e[8,1] e[9,2]+e[6,1] e[6,2] e[8,3] e[9,2]+e[6,2] e[7,1] e[8,3] e[9,2]+e[7,1] e[7,2] e[8,3] e[9,2]+e[6,2] e[8,1] e[8,3] e[9,2]+e[7,2] e[8,1] e[8,3] e[9,2]+e[6,1] e[6,2] e[9,2] e[9,3]+e[6,2] e[7,1] e[9,2] e[9,3]+e[7,1] e[7,2] e[9,2] e[9,3]+e[6,2] e[8,1] e[9,2] e[9,3]+e[7,2] e[8,1] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,2] e[9,3]+e[6,1] e[6,2] e[7,3] e[10,2]+e[6,2] e[7,1] e[7,3] e[10,2]+e[6,2] e[7,3] e[8,1] e[10,2]+e[6,1] e[6,2] e[8,3] e[10,2]+e[6,2] e[7,1] e[8,3] e[10,2]+e[7,1] e[7,2] e[8,3] e[10,2]+e[6,2] e[8,1] e[8,3] e[10,2]+e[7,2] e[8,1] e[8,3] e[10,2]+e[6,1] e[6,2] e[9,3] e[10,2]+e[6,2] e[7,1] e[9,3] e[10,2]+e[7,1] e[7,2] e[9,3] e[10,2]+e[6,2] e[8,1] e[9,3] e[10,2]+e[7,2] e[8,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[9,3] e[10,2]+e[6,1] e[6,2] e[10,2] e[10,3]+e[6,2] e[7,1] e[10,2] e[10,3]+e[7,1] e[7,2] e[10,2] e[10,3]+e[6,2] e[8,1] e[10,2] e[10,3]+e[7,2] e[8,1] e[10,2] e[10,3]+e[8,1] e[8,2] e[10,2] e[10,3]+e[6,1] e[6,2] e[7,3] e[11,2]+e[6,2] e[7,1] e[7,3] e[11,2]+e[6,2] e[7,3] e[8,1] e[11,2]+e[6,1] e[6,2] e[8,3] e[11,2]+e[6,2] e[7,1] e[8,3] e[11,2]+e[7,1] e[7,2] e[8,3] e[11,2]+e[6,2] e[8,1] e[8,3] e[11,2]+e[7,2] e[8,1] e[8,3] e[11,2]+e[6,1] e[6,2] e[9,3] e[11,2]+e[6,2] e[7,1] e[9,3] e[11,2]+e[7,1] e[7,2] e[9,3] e[11,2]+e[6,2] e[8,1] e[9,3] e[11,2]+e[7,2] e[8,1] e[9,3] e[11,2]+e[8,1] e[8,2] e[9,3] e[11,2]+e[6,1] e[6,2] e[10,3] e[11,2]+e[6,2] e[7,1] e[10,3] e[11,2]+e[7,1] e[7,2] e[10,3] e[11,2]+e[6,2] e[8,1] e[10,3] e[11,2]+e[7,2] e[8,1] e[10,3] e[11,2]+e[8,1] e[8,2] e[10,3] e[11,2]+e[6,1] e[6,2] e[11,2] e[11,3]+e[6,2] e[7,1] e[11,2] e[11,3]+e[7,1] e[7,2] e[11,2] e[11,3]+e[6,2] e[8,1] e[11,2] e[11,3]+e[7,2] e[8,1] e[11,2] e[11,3]+e[8,1] e[8,2] e[11,2] e[11,3]+e[6,1] e[6,2] e[7,3] e[12,2]+e[6,2] e[7,1] e[7,3] e[12,2]+e[6,2] e[7,3] e[8,1] e[12,2]+e[6,1] e[6,2] e[8,3] e[12,2]+e[6,2] e[7,1] e[8,3] e[12,2]+e[7,1] e[7,2] e[8,3] e[12,2]+e[6,2] e[8,1] e[8,3] e[12,2]+e[7,2] e[8,1] e[8,3] e[12,2]+e[6,1] e[6,2] e[9,3] e[12,2]+e[6,2] e[7,1] e[9,3] e[12,2]+e[7,1] e[7,2] e[9,3] e[12,2]+e[6,2] e[8,1] e[9,3] e[12,2]+e[7,2] e[8,1] e[9,3] e[12,2]+e[8,1] e[8,2] e[9,3] e[12,2]+e[6,1] e[6,2] e[10,3] e[12,2]+e[6,2] e[7,1] e[10,3] e[12,2]+e[7,1] e[7,2] e[10,3] e[12,2]+e[6,2] e[8,1] e[10,3] e[12,2]+e[7,2] e[8,1] e[10,3] e[12,2]+e[8,1] e[8,2] e[10,3] e[12,2]+e[6,1] e[6,2] e[11,3] e[12,2]+e[6,2] e[7,1] e[11,3] e[12,2]+e[7,1] e[7,2] e[11,3] e[12,2]+e[6,2] e[8,1] e[11,3] e[12,2]+e[7,2] e[8,1] e[11,3] e[12,2]+e[8,1] e[8,2] e[11,3] e[12,2]+e[6,1] e[6,2] e[12,2] e[12,3]+e[6,2] e[7,1] e[12,2] e[12,3]+e[7,1] e[7,2] e[12,2] e[12,3]+e[6,2] e[8,1] e[12,2] e[12,3]+e[7,2] e[8,1] e[12,2] e[12,3]+e[8,1] e[8,2] e[12,2] e[12,3])+(e[9,1]+e[10,1]+e[11,1]+e[12,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))))+(\[Alpha]1 \[Alpha]4 (e[9,1] e[10,1] e[10,2] e[11,2] e[11,3] e[12,1]+e[9,1] e[10,1] e[10,2] e[11,3] e[12,1] e[12,2]+e[9,1] e[10,2] e[11,1] e[11,3] e[12,1] e[12,2]+e[9,1] e[10,1] e[10,2] e[12,1] e[12,2] e[12,3]+e[9,1] e[10,2] e[11,1] e[12,1] e[12,2] e[12,3]+e[9,1] e[11,1] e[11,2] e[12,1] e[12,2] e[12,3]) ((e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,1] e[6,2] e[8,3]+e[6,1] e[6,2] e[9,3]+e[6,1] e[6,2] e[10,3]+e[6,1] e[6,2] e[11,3]+e[6,1] e[6,2] e[12,3])-e[6,1] e[6,2] (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3]+e[6,2] e[7,3] e[12,1]+e[6,2] e[8,3] e[12,1]+e[7,2] e[8,3] e[12,1]+e[6,2] e[9,3] e[12,1]+e[7,2] e[9,3] e[12,1]+e[8,2] e[9,3] e[12,1]+e[6,2] e[10,3] e[12,1]+e[7,2] e[10,3] e[12,1]+e[8,2] e[10,3] e[12,1]+e[9,2] e[10,3] e[12,1]+e[6,2] e[11,3] e[12,1]+e[7,2] e[11,3] e[12,1]+e[8,2] e[11,3] e[12,1]+e[9,2] e[11,3] e[12,1]+e[10,2] e[11,3] e[12,1]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3]+e[6,2] e[9,1] e[12,3]+e[7,2] e[9,1] e[12,3]+e[8,2] e[9,1] e[12,3]+e[9,1] e[9,2] e[12,3]+e[6,2] e[10,1] e[12,3]+e[7,2] e[10,1] e[12,3]+e[8,2] e[10,1] e[12,3]+e[9,2] e[10,1] e[12,3]+e[10,1] e[10,2] e[12,3]+e[6,2] e[11,1] e[12,3]+e[7,2] e[11,1] e[12,3]+e[8,2] e[11,1] e[12,3]+e[9,2] e[11,1] e[12,3]+e[10,2] e[11,1] e[12,3]+e[11,1] e[11,2] e[12,3]+e[6,2] e[12,1] e[12,3]+e[7,2] e[12,1] e[12,3]+e[8,2] e[12,1] e[12,3]+e[9,2] e[12,1] e[12,3]+e[10,2] e[12,1] e[12,3]+e[11,2] e[12,1] e[12,3])+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))-(e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])+(e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))))/(e[12,1] (-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])) (-(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]) e[10,1] e[11,2] e[12,3]+(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3])+(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[9,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3]+e[6,2] e[7,3] e[12,1]+e[6,2] e[8,3] e[12,1]+e[7,2] e[8,3] e[12,1]+e[6,2] e[9,3] e[12,1]+e[7,2] e[9,3] e[12,1]+e[8,2] e[9,3] e[12,1]+e[6,2] e[10,3] e[12,1]+e[7,2] e[10,3] e[12,1]+e[8,2] e[10,3] e[12,1]+e[9,2] e[10,3] e[12,1]+e[6,2] e[11,3] e[12,1]+e[7,2] e[11,3] e[12,1]+e[8,2] e[11,3] e[12,1]+e[9,2] e[11,3] e[12,1]+e[10,2] e[11,3] e[12,1]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3]+e[6,2] e[9,1] e[12,3]+e[7,2] e[9,1] e[12,3]+e[8,2] e[9,1] e[12,3]+e[9,1] e[9,2] e[12,3]+e[6,2] e[10,1] e[12,3]+e[7,2] e[10,1] e[12,3]+e[8,2] e[10,1] e[12,3]+e[9,2] e[10,1] e[12,3]+e[10,1] e[10,2] e[12,3]+e[6,2] e[11,1] e[12,3]+e[7,2] e[11,1] e[12,3]+e[8,2] e[11,1] e[12,3]+e[9,2] e[11,1] e[12,3]+e[10,2] e[11,1] e[12,3]+e[11,1] e[11,2] e[12,3]+e[6,2] e[12,1] e[12,3]+e[7,2] e[12,1] e[12,3]+e[8,2] e[12,1] e[12,3]+e[9,2] e[12,1] e[12,3]+e[10,2] e[12,1] e[12,3]+e[11,2] e[12,1] e[12,3])-(e[10,1]+e[11,1]+e[12,1]) (e[6,1] e[6,2] e[7,2] e[7,3]+e[6,1] e[6,2] e[7,3] e[8,2]+e[6,2] e[7,1] e[7,3] e[8,2]+e[6,1] e[6,2] e[8,2] e[8,3]+e[6,2] e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,1] e[6,2] e[7,3] e[9,2]+e[6,2] e[7,1] e[7,3] e[9,2]+e[6,2] e[7,3] e[8,1] e[9,2]+e[6,1] e[6,2] e[8,3] e[9,2]+e[6,2] e[7,1] e[8,3] e[9,2]+e[7,1] e[7,2] e[8,3] e[9,2]+e[6,2] e[8,1] e[8,3] e[9,2]+e[7,2] e[8,1] e[8,3] e[9,2]+e[6,1] e[6,2] e[9,2] e[9,3]+e[6,2] e[7,1] e[9,2] e[9,3]+e[7,1] e[7,2] e[9,2] e[9,3]+e[6,2] e[8,1] e[9,2] e[9,3]+e[7,2] e[8,1] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,2] e[9,3]+e[6,1] e[6,2] e[7,3] e[10,2]+e[6,2] e[7,1] e[7,3] e[10,2]+e[6,2] e[7,3] e[8,1] e[10,2]+e[6,1] e[6,2] e[8,3] e[10,2]+e[6,2] e[7,1] e[8,3] e[10,2]+e[7,1] e[7,2] e[8,3] e[10,2]+e[6,2] e[8,1] e[8,3] e[10,2]+e[7,2] e[8,1] e[8,3] e[10,2]+e[6,1] e[6,2] e[9,3] e[10,2]+e[6,2] e[7,1] e[9,3] e[10,2]+e[7,1] e[7,2] e[9,3] e[10,2]+e[6,2] e[8,1] e[9,3] e[10,2]+e[7,2] e[8,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[9,3] e[10,2]+e[6,1] e[6,2] e[10,2] e[10,3]+e[6,2] e[7,1] e[10,2] e[10,3]+e[7,1] e[7,2] e[10,2] e[10,3]+e[6,2] e[8,1] e[10,2] e[10,3]+e[7,2] e[8,1] e[10,2] e[10,3]+e[8,1] e[8,2] e[10,2] e[10,3]+e[6,1] e[6,2] e[7,3] e[11,2]+e[6,2] e[7,1] e[7,3] e[11,2]+e[6,2] e[7,3] e[8,1] e[11,2]+e[6,1] e[6,2] e[8,3] e[11,2]+e[6,2] e[7,1] e[8,3] e[11,2]+e[7,1] e[7,2] e[8,3] e[11,2]+e[6,2] e[8,1] e[8,3] e[11,2]+e[7,2] e[8,1] e[8,3] e[11,2]+e[6,1] e[6,2] e[9,3] e[11,2]+e[6,2] e[7,1] e[9,3] e[11,2]+e[7,1] e[7,2] e[9,3] e[11,2]+e[6,2] e[8,1] e[9,3] e[11,2]+e[7,2] e[8,1] e[9,3] e[11,2]+e[8,1] e[8,2] e[9,3] e[11,2]+e[6,1] e[6,2] e[10,3] e[11,2]+e[6,2] e[7,1] e[10,3] e[11,2]+e[7,1] e[7,2] e[10,3] e[11,2]+e[6,2] e[8,1] e[10,3] e[11,2]+e[7,2] e[8,1] e[10,3] e[11,2]+e[8,1] e[8,2] e[10,3] e[11,2]+e[6,1] e[6,2] e[11,2] e[11,3]+e[6,2] e[7,1] e[11,2] e[11,3]+e[7,1] e[7,2] e[11,2] e[11,3]+e[6,2] e[8,1] e[11,2] e[11,3]+e[7,2] e[8,1] e[11,2] e[11,3]+e[8,1] e[8,2] e[11,2] e[11,3]+e[6,1] e[6,2] e[7,3] e[12,2]+e[6,2] e[7,1] e[7,3] e[12,2]+e[6,2] e[7,3] e[8,1] e[12,2]+e[6,1] e[6,2] e[8,3] e[12,2]+e[6,2] e[7,1] e[8,3] e[12,2]+e[7,1] e[7,2] e[8,3] e[12,2]+e[6,2] e[8,1] e[8,3] e[12,2]+e[7,2] e[8,1] e[8,3] e[12,2]+e[6,1] e[6,2] e[9,3] e[12,2]+e[6,2] e[7,1] e[9,3] e[12,2]+e[7,1] e[7,2] e[9,3] e[12,2]+e[6,2] e[8,1] e[9,3] e[12,2]+e[7,2] e[8,1] e[9,3] e[12,2]+e[8,1] e[8,2] e[9,3] e[12,2]+e[6,1] e[6,2] e[10,3] e[12,2]+e[6,2] e[7,1] e[10,3] e[12,2]+e[7,1] e[7,2] e[10,3] e[12,2]+e[6,2] e[8,1] e[10,3] e[12,2]+e[7,2] e[8,1] e[10,3] e[12,2]+e[8,1] e[8,2] e[10,3] e[12,2]+e[6,1] e[6,2] e[11,3] e[12,2]+e[6,2] e[7,1] e[11,3] e[12,2]+e[7,1] e[7,2] e[11,3] e[12,2]+e[6,2] e[8,1] e[11,3] e[12,2]+e[7,2] e[8,1] e[11,3] e[12,2]+e[8,1] e[8,2] e[11,3] e[12,2]+e[6,1] e[6,2] e[12,2] e[12,3]+e[6,2] e[7,1] e[12,2] e[12,3]+e[7,1] e[7,2] e[12,2] e[12,3]+e[6,2] e[8,1] e[12,2] e[12,3]+e[7,2] e[8,1] e[12,2] e[12,3]+e[8,1] e[8,2] e[12,2] e[12,3])+(e[9,1]+e[10,1]+e[11,1]+e[12,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))))+((e[7,1]+e[6,2] e[7,1]+e[6,2] e[6,3] e[7,1]+e[7,1] e[7,2]+e[6,3] e[7,1] e[7,2]+e[7,1] e[7,2] e[7,3]) (e[7,1] e[8,1] e[8,2] e[9,2] e[9,3] e[11,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[10,2] e[11,1]+e[7,1] e[8,2] e[9,1] e[9,3] e[10,2] e[11,1]+e[7,1] e[8,1] e[8,2] e[10,2] e[10,3] e[11,1]+e[7,1] e[8,2] e[9,1] e[10,2] e[10,3] e[11,1]+e[7,1] e[9,1] e[9,2] e[10,2] e[10,3] e[11,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[9,3] e[10,1] e[11,1] e[11,2]+e[7,1] e[8,1] e[8,2] e[10,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[9,1] e[10,3] e[11,1] e[11,2]+e[7,1] e[9,1] e[9,2] e[10,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[10,1] e[10,3] e[11,1] e[11,2]+e[7,1] e[9,2] e[10,1] e[10,3] e[11,1] e[11,2]+e[7,1] e[8,1] e[8,2] e[11,1] e[11,2] e[11,3]+e[7,1] e[8,2] e[9,1] e[11,1] e[11,2] e[11,3]+e[7,1] e[9,1] e[9,2] e[11,1] e[11,2] e[11,3]+e[7,1] e[8,2] e[10,1] e[11,1] e[11,2] e[11,3]+e[7,1] e[9,2] e[10,1] e[11,1] e[11,2] e[11,3]+e[7,1] e[10,1] e[10,2] e[11,1] e[11,2] e[11,3]+e[7,1] e[8,1] e[8,2] e[9,2] e[9,3] e[12,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[10,2] e[12,1]+e[7,1] e[8,2] e[9,1] e[9,3] e[10,2] e[12,1]+e[7,1] e[8,1] e[8,2] e[10,2] e[10,3] e[12,1]+e[7,1] e[8,2] e[9,1] e[10,2] e[10,3] e[12,1]+e[7,1] e[9,1] e[9,2] e[10,2] e[10,3] e[12,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[11,2] e[12,1]+e[7,1] e[8,2] e[9,1] e[9,3] e[11,2] e[12,1]+e[7,1] e[8,2] e[9,3] e[10,1] e[11,2] e[12,1]+e[7,1] e[8,1] e[8,2] e[10,3] e[11,2] e[12,1]+e[7,1] e[8,2] e[9,1] e[10,3] e[11,2] e[12,1]+e[7,1] e[9,1] e[9,2] e[10,3] e[11,2] e[12,1]+e[7,1] e[8,2] e[10,1] e[10,3] e[11,2] e[12,1]+e[7,1] e[9,2] e[10,1] e[10,3] e[11,2] e[12,1]+e[7,1] e[8,1] e[8,2] e[11,2] e[11,3] e[12,1]+e[7,1] e[8,2] e[9,1] e[11,2] e[11,3] e[12,1]+e[7,1] e[9,1] e[9,2] e[11,2] e[11,3] e[12,1]+e[7,1] e[8,2] e[10,1] e[11,2] e[11,3] e[12,1]+e[7,1] e[9,2] e[10,1] e[11,2] e[11,3] e[12,1]+e[7,1] e[10,1] e[10,2] e[11,2] e[11,3] e[12,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[9,3] e[10,1] e[12,1] e[12,2]+e[7,1] e[8,1] e[8,2] e[10,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[9,1] e[10,3] e[12,1] e[12,2]+e[7,1] e[9,1] e[9,2] e[10,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[10,1] e[10,3] e[12,1] e[12,2]+e[7,1] e[9,2] e[10,1] e[10,3] e[12,1] e[12,2]+e[7,1] e[8,1] e[8,2] e[11,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[9,1] e[11,3] e[12,1] e[12,2]+e[7,1] e[9,1] e[9,2] e[11,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[10,1] e[11,3] e[12,1] e[12,2]+e[7,1] e[9,2] e[10,1] e[11,3] e[12,1] e[12,2]+e[7,1] e[10,1] e[10,2] e[11,3] e[12,1] e[12,2]+e[7,1] e[8,1] e[8,2] e[12,1] e[12,2] e[12,3]+e[7,1] e[8,2] e[9,1] e[12,1] e[12,2] e[12,3]+e[7,1] e[9,1] e[9,2] e[12,1] e[12,2] e[12,3]+e[7,1] e[8,2] e[10,1] e[12,1] e[12,2] e[12,3]+e[7,1] e[9,2] e[10,1] e[12,1] e[12,2] e[12,3]+e[7,1] e[10,1] e[10,2] e[12,1] e[12,2] e[12,3]-e[12,1] (e[7,1] e[8,1] e[8,2] e[9,2] e[9,3]+e[7,1] e[8,1] e[8,2] e[9,3] e[10,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[10,2]+e[7,1] e[8,1] e[8,2] e[10,2] e[10,3]+e[7,1] e[8,2] e[9,1] e[10,2] e[10,3]+e[7,1] e[9,1] e[9,2] e[10,2] e[10,3]+e[7,1] e[8,1] e[8,2] e[9,3] e[11,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[11,2]+e[7,1] e[8,2] e[9,3] e[10,1] e[11,2]+e[7,1] e[8,1] e[8,2] e[10,3] e[11,2]+e[7,1] e[8,2] e[9,1] e[10,3] e[11,2]+e[7,1] e[9,1] e[9,2] e[10,3] e[11,2]+e[7,1] e[8,2] e[10,1] e[10,3] e[11,2]+e[7,1] e[9,2] e[10,1] e[10,3] e[11,2]+e[7,1] e[8,1] e[8,2] e[11,2] e[11,3]+e[7,1] e[8,2] e[9,1] e[11,2] e[11,3]+e[7,1] e[9,1] e[9,2] e[11,2] e[11,3]+e[7,1] e[8,2] e[10,1] e[11,2] e[11,3]+e[7,1] e[9,2] e[10,1] e[11,2] e[11,3]+e[7,1] e[10,1] e[10,2] e[11,2] e[11,3]+e[7,1] e[8,1] e[8,2] e[9,3] e[12,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[12,2]+e[7,1] e[8,2] e[9,3] e[10,1] e[12,2]+e[7,1] e[8,1] e[8,2] e[10,3] e[12,2]+e[7,1] e[8,2] e[9,1] e[10,3] e[12,2]+e[7,1] e[9,1] e[9,2] e[10,3] e[12,2]+e[7,1] e[8,2] e[10,1] e[10,3] e[12,2]+e[7,1] e[9,2] e[10,1] e[10,3] e[12,2]+e[7,1] e[8,1] e[8,2] e[11,3] e[12,2]+e[7,1] e[8,2] e[9,1] e[11,3] e[12,2]+e[7,1] e[9,1] e[9,2] e[11,3] e[12,2]+e[7,1] e[8,2] e[10,1] e[11,3] e[12,2]+e[7,1] e[9,2] e[10,1] e[11,3] e[12,2]+e[7,1] e[10,1] e[10,2] e[11,3] e[12,2]+e[7,1] e[8,1] e[8,2] e[12,2] e[12,3]+e[7,1] e[8,2] e[9,1] e[12,2] e[12,3]+e[7,1] e[9,1] e[9,2] e[12,2] e[12,3]+e[7,1] e[8,2] e[10,1] e[12,2] e[12,3]+e[7,1] e[9,2] e[10,1] e[12,2] e[12,3]+e[7,1] e[10,1] e[10,2] e[12,2] e[12,3])) (\[Alpha]3 \[Beta]3+\[Alpha]0 (\[Alpha]3+\[Beta]3)+(\[Alpha]2 \[Beta]3 (e[10,1]+e[6,2] e[10,1]+e[6,2] e[6,3] e[10,1]+e[7,2] e[10,1]+e[6,3] e[7,2] e[10,1]+e[7,2] e[7,3] e[10,1]+e[8,2] e[10,1]+e[6,3] e[8,2] e[10,1]+e[7,3] e[8,2] e[10,1]+e[8,2] e[8,3] e[10,1]+e[9,2] e[10,1]+e[6,3] e[9,2] e[10,1]+e[7,3] e[9,2] e[10,1]+e[8,3] e[9,2] e[10,1]+e[9,2] e[9,3] e[10,1]+e[10,1] e[10,2]+e[6,3] e[10,1] e[10,2]+e[7,3] e[10,1] e[10,2]+e[8,3] e[10,1] e[10,2]+e[9,3] e[10,1] e[10,2]+e[10,1] e[10,2] e[10,3]) ((e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[7,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[7,1] e[8,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[7,1] e[8,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[6,2] e[12,3]-e[7,2] e[12,3]-e[6,1] e[7,2] e[12,3]-e[8,2] e[12,3]-e[6,1] e[8,2] e[12,3]-e[7,1] e[8,2] e[12,3]-e[9,2] e[12,3]-e[6,1] e[9,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[10,2] e[12,3]-e[6,1] e[10,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[11,2] e[12,3]-e[6,1] e[11,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[6,2] e[12,3]-e[7,2] e[12,3]-e[6,1] e[7,2] e[12,3]-e[8,2] e[12,3]-e[6,1] e[8,2] e[12,3]-e[7,1] e[8,2] e[12,3]-e[9,2] e[12,3]-e[6,1] e[9,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[10,2] e[12,3]-e[6,1] e[10,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[11,2] e[12,3]-e[6,1] e[11,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))+(e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) ((e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))-(e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))))/((e[7,1]+e[6,2] e[7,1]+e[6,2] e[6,3] e[7,1]+e[7,1] e[7,2]+e[6,3] e[7,1] e[7,2]+e[7,1] e[7,2] e[7,3]) (e[10,1] e[11,2] (1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) e[12,3]+e[11,1] e[12,2] (e[6,3]+e[6,1] e[6,3]+e[6,3] e[7,1]+e[7,3]+e[6,1] e[7,3]+e[6,1] e[6,2] e[7,3]+e[7,1] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,3] e[8,1]+e[7,3] e[8,1]+e[6,2] e[7,3] e[8,1]+e[8,3]+e[6,1] e[8,3]+e[6,1] e[6,2] e[8,3]+e[7,1] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[8,1] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,3] e[9,1]+e[7,3] e[9,1]+e[6,2] e[7,3] e[9,1]+e[8,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[9,3]+e[6,1] e[9,3]+e[6,1] e[6,2] e[9,3]+e[7,1] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[8,1] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[9,1] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[10,3]+e[6,1] e[10,3]+e[6,1] e[6,2] e[10,3]+e[7,1] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[8,1] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[9,1] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[11,3]+e[6,1] e[11,3]+e[6,1] e[6,2] e[11,3]+e[7,1] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[8,1] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[9,1] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[12,3]+e[6,1] e[12,3]+e[6,1] e[6,2] e[12,3]+e[7,1] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[8,1] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3]+e[9,1] e[12,3]+e[6,2] e[9,1] e[12,3]+e[7,2] e[9,1] e[12,3]+e[8,2] e[9,1] e[12,3]+e[9,1] e[9,2] e[12,3])-(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[6,2] e[12,3]-e[7,2] e[12,3]-e[6,1] e[7,2] e[12,3]-e[8,2] e[12,3]-e[6,1] e[8,2] e[12,3]-e[7,1] e[8,2] e[12,3]-e[9,2] e[12,3]-e[6,1] e[9,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[10,2] e[12,3]-e[6,1] e[10,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[11,2] e[12,3]-e[6,1] e[11,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))+(e[10,1]+e[11,1]+e[12,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))-(e[11,1]+e[12,1]) (e[10,1] e[11,2] (1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) e[12,3]-(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])+(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))))+(\[Alpha]3 \[Beta]2 (e[7,1] e[8,1] e[8,2] e[9,2] e[9,3] e[10,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[10,1] e[10,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[10,1] e[10,2]+e[7,1] e[8,1] e[8,2] e[10,1] e[10,2] e[10,3]+e[7,1] e[8,2] e[9,1] e[10,1] e[10,2] e[10,3]+e[7,1] e[9,1] e[9,2] e[10,1] e[10,2] e[10,3]) (-e[11,1] e[12,2] (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[6,2] e[12,3]-e[7,2] e[12,3]-e[6,1] e[7,2] e[12,3]-e[8,2] e[12,3]-e[6,1] e[8,2] e[12,3]-e[7,1] e[8,2] e[12,3]-e[9,2] e[12,3]-e[6,1] e[9,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[10,2] e[12,3]-e[6,1] e[10,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[11,2] e[12,3]-e[6,1] e[11,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))+(e[11,1]+e[12,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))-e[12,1] (-e[11,1] e[12,2] (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])+(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))))/((e[7,1] e[8,1] e[8,2] e[9,2] e[9,3] e[11,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[10,2] e[11,1]+e[7,1] e[8,2] e[9,1] e[9,3] e[10,2] e[11,1]+e[7,1] e[8,1] e[8,2] e[10,2] e[10,3] e[11,1]+e[7,1] e[8,2] e[9,1] e[10,2] e[10,3] e[11,1]+e[7,1] e[9,1] e[9,2] e[10,2] e[10,3] e[11,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[9,3] e[10,1] e[11,1] e[11,2]+e[7,1] e[8,1] e[8,2] e[10,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[9,1] e[10,3] e[11,1] e[11,2]+e[7,1] e[9,1] e[9,2] e[10,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[10,1] e[10,3] e[11,1] e[11,2]+e[7,1] e[9,2] e[10,1] e[10,3] e[11,1] e[11,2]+e[7,1] e[8,1] e[8,2] e[11,1] e[11,2] e[11,3]+e[7,1] e[8,2] e[9,1] e[11,1] e[11,2] e[11,3]+e[7,1] e[9,1] e[9,2] e[11,1] e[11,2] e[11,3]+e[7,1] e[8,2] e[10,1] e[11,1] e[11,2] e[11,3]+e[7,1] e[9,2] e[10,1] e[11,1] e[11,2] e[11,3]+e[7,1] e[10,1] e[10,2] e[11,1] e[11,2] e[11,3]+e[7,1] e[8,1] e[8,2] e[9,2] e[9,3] e[12,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[10,2] e[12,1]+e[7,1] e[8,2] e[9,1] e[9,3] e[10,2] e[12,1]+e[7,1] e[8,1] e[8,2] e[10,2] e[10,3] e[12,1]+e[7,1] e[8,2] e[9,1] e[10,2] e[10,3] e[12,1]+e[7,1] e[9,1] e[9,2] e[10,2] e[10,3] e[12,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[11,2] e[12,1]+e[7,1] e[8,2] e[9,1] e[9,3] e[11,2] e[12,1]+e[7,1] e[8,2] e[9,3] e[10,1] e[11,2] e[12,1]+e[7,1] e[8,1] e[8,2] e[10,3] e[11,2] e[12,1]+e[7,1] e[8,2] e[9,1] e[10,3] e[11,2] e[12,1]+e[7,1] e[9,1] e[9,2] e[10,3] e[11,2] e[12,1]+e[7,1] e[8,2] e[10,1] e[10,3] e[11,2] e[12,1]+e[7,1] e[9,2] e[10,1] e[10,3] e[11,2] e[12,1]+e[7,1] e[8,1] e[8,2] e[11,2] e[11,3] e[12,1]+e[7,1] e[8,2] e[9,1] e[11,2] e[11,3] e[12,1]+e[7,1] e[9,1] e[9,2] e[11,2] e[11,3] e[12,1]+e[7,1] e[8,2] e[10,1] e[11,2] e[11,3] e[12,1]+e[7,1] e[9,2] e[10,1] e[11,2] e[11,3] e[12,1]+e[7,1] e[10,1] e[10,2] e[11,2] e[11,3] e[12,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[9,3] e[10,1] e[12,1] e[12,2]+e[7,1] e[8,1] e[8,2] e[10,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[9,1] e[10,3] e[12,1] e[12,2]+e[7,1] e[9,1] e[9,2] e[10,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[10,1] e[10,3] e[12,1] e[12,2]+e[7,1] e[9,2] e[10,1] e[10,3] e[12,1] e[12,2]+e[7,1] e[8,1] e[8,2] e[11,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[9,1] e[11,3] e[12,1] e[12,2]+e[7,1] e[9,1] e[9,2] e[11,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[10,1] e[11,3] e[12,1] e[12,2]+e[7,1] e[9,2] e[10,1] e[11,3] e[12,1] e[12,2]+e[7,1] e[10,1] e[10,2] e[11,3] e[12,1] e[12,2]+e[7,1] e[8,1] e[8,2] e[12,1] e[12,2] e[12,3]+e[7,1] e[8,2] e[9,1] e[12,1] e[12,2] e[12,3]+e[7,1] e[9,1] e[9,2] e[12,1] e[12,2] e[12,3]+e[7,1] e[8,2] e[10,1] e[12,1] e[12,2] e[12,3]+e[7,1] e[9,2] e[10,1] e[12,1] e[12,2] e[12,3]+e[7,1] e[10,1] e[10,2] e[12,1] e[12,2] e[12,3]-e[12,1] (e[7,1] e[8,1] e[8,2] e[9,2] e[9,3]+e[7,1] e[8,1] e[8,2] e[9,3] e[10,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[10,2]+e[7,1] e[8,1] e[8,2] e[10,2] e[10,3]+e[7,1] e[8,2] e[9,1] e[10,2] e[10,3]+e[7,1] e[9,1] e[9,2] e[10,2] e[10,3]+e[7,1] e[8,1] e[8,2] e[9,3] e[11,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[11,2]+e[7,1] e[8,2] e[9,3] e[10,1] e[11,2]+e[7,1] e[8,1] e[8,2] e[10,3] e[11,2]+e[7,1] e[8,2] e[9,1] e[10,3] e[11,2]+e[7,1] e[9,1] e[9,2] e[10,3] e[11,2]+e[7,1] e[8,2] e[10,1] e[10,3] e[11,2]+e[7,1] e[9,2] e[10,1] e[10,3] e[11,2]+e[7,1] e[8,1] e[8,2] e[11,2] e[11,3]+e[7,1] e[8,2] e[9,1] e[11,2] e[11,3]+e[7,1] e[9,1] e[9,2] e[11,2] e[11,3]+e[7,1] e[8,2] e[10,1] e[11,2] e[11,3]+e[7,1] e[9,2] e[10,1] e[11,2] e[11,3]+e[7,1] e[10,1] e[10,2] e[11,2] e[11,3]+e[7,1] e[8,1] e[8,2] e[9,3] e[12,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[12,2]+e[7,1] e[8,2] e[9,3] e[10,1] e[12,2]+e[7,1] e[8,1] e[8,2] e[10,3] e[12,2]+e[7,1] e[8,2] e[9,1] e[10,3] e[12,2]+e[7,1] e[9,1] e[9,2] e[10,3] e[12,2]+e[7,1] e[8,2] e[10,1] e[10,3] e[12,2]+e[7,1] e[9,2] e[10,1] e[10,3] e[12,2]+e[7,1] e[8,1] e[8,2] e[11,3] e[12,2]+e[7,1] e[8,2] e[9,1] e[11,3] e[12,2]+e[7,1] e[9,1] e[9,2] e[11,3] e[12,2]+e[7,1] e[8,2] e[10,1] e[11,3] e[12,2]+e[7,1] e[9,2] e[10,1] e[11,3] e[12,2]+e[7,1] e[10,1] e[10,2] e[11,3] e[12,2]+e[7,1] e[8,1] e[8,2] e[12,2] e[12,3]+e[7,1] e[8,2] e[9,1] e[12,2] e[12,3]+e[7,1] e[9,1] e[9,2] e[12,2] e[12,3]+e[7,1] e[8,2] e[10,1] e[12,2] e[12,3]+e[7,1] e[9,2] e[10,1] e[12,2] e[12,3]+e[7,1] e[10,1] e[10,2] e[12,2] e[12,3])) (e[10,1] e[11,2] (1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) e[12,3]+e[11,1] e[12,2] (e[6,3]+e[6,1] e[6,3]+e[6,3] e[7,1]+e[7,3]+e[6,1] e[7,3]+e[6,1] e[6,2] e[7,3]+e[7,1] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,3] e[8,1]+e[7,3] e[8,1]+e[6,2] e[7,3] e[8,1]+e[8,3]+e[6,1] e[8,3]+e[6,1] e[6,2] e[8,3]+e[7,1] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[8,1] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,3] e[9,1]+e[7,3] e[9,1]+e[6,2] e[7,3] e[9,1]+e[8,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[9,3]+e[6,1] e[9,3]+e[6,1] e[6,2] e[9,3]+e[7,1] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[8,1] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[9,1] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[10,3]+e[6,1] e[10,3]+e[6,1] e[6,2] e[10,3]+e[7,1] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[8,1] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[9,1] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[11,3]+e[6,1] e[11,3]+e[6,1] e[6,2] e[11,3]+e[7,1] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[8,1] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[9,1] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[12,3]+e[6,1] e[12,3]+e[6,1] e[6,2] e[12,3]+e[7,1] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[8,1] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3]+e[9,1] e[12,3]+e[6,2] e[9,1] e[12,3]+e[7,2] e[9,1] e[12,3]+e[8,2] e[9,1] e[12,3]+e[9,1] e[9,2] e[12,3])-(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[6,2] e[12,3]-e[7,2] e[12,3]-e[6,1] e[7,2] e[12,3]-e[8,2] e[12,3]-e[6,1] e[8,2] e[12,3]-e[7,1] e[8,2] e[12,3]-e[9,2] e[12,3]-e[6,1] e[9,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[10,2] e[12,3]-e[6,1] e[10,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[11,2] e[12,3]-e[6,1] e[11,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))+(e[10,1]+e[11,1]+e[12,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))-(e[11,1]+e[12,1]) (e[10,1] e[11,2] (1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) e[12,3]-(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])+(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))))+(\[Beta]1 \[Beta]3 e[7,1] e[8,1] e[8,2] e[9,1] e[9,2] e[9,3])/((e[7,1]+e[6,2] e[7,1]+e[6,2] e[6,3] e[7,1]+e[7,1] e[7,2]+e[6,3] e[7,1] e[7,2]+e[7,1] e[7,2] e[7,3]) (-(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]) e[10,1] e[11,2] e[12,3]+(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3])+(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[9,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3]+e[6,2] e[7,3] e[12,1]+e[6,2] e[8,3] e[12,1]+e[7,2] e[8,3] e[12,1]+e[6,2] e[9,3] e[12,1]+e[7,2] e[9,3] e[12,1]+e[8,2] e[9,3] e[12,1]+e[6,2] e[10,3] e[12,1]+e[7,2] e[10,3] e[12,1]+e[8,2] e[10,3] e[12,1]+e[9,2] e[10,3] e[12,1]+e[6,2] e[11,3] e[12,1]+e[7,2] e[11,3] e[12,1]+e[8,2] e[11,3] e[12,1]+e[9,2] e[11,3] e[12,1]+e[10,2] e[11,3] e[12,1]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3]+e[6,2] e[9,1] e[12,3]+e[7,2] e[9,1] e[12,3]+e[8,2] e[9,1] e[12,3]+e[9,1] e[9,2] e[12,3]+e[6,2] e[10,1] e[12,3]+e[7,2] e[10,1] e[12,3]+e[8,2] e[10,1] e[12,3]+e[9,2] e[10,1] e[12,3]+e[10,1] e[10,2] e[12,3]+e[6,2] e[11,1] e[12,3]+e[7,2] e[11,1] e[12,3]+e[8,2] e[11,1] e[12,3]+e[9,2] e[11,1] e[12,3]+e[10,2] e[11,1] e[12,3]+e[11,1] e[11,2] e[12,3]+e[6,2] e[12,1] e[12,3]+e[7,2] e[12,1] e[12,3]+e[8,2] e[12,1] e[12,3]+e[9,2] e[12,1] e[12,3]+e[10,2] e[12,1] e[12,3]+e[11,2] e[12,1] e[12,3])-(e[10,1]+e[11,1]+e[12,1]) (e[6,1] e[6,2] e[7,2] e[7,3]+e[6,1] e[6,2] e[7,3] e[8,2]+e[6,2] e[7,1] e[7,3] e[8,2]+e[6,1] e[6,2] e[8,2] e[8,3]+e[6,2] e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,1] e[6,2] e[7,3] e[9,2]+e[6,2] e[7,1] e[7,3] e[9,2]+e[6,2] e[7,3] e[8,1] e[9,2]+e[6,1] e[6,2] e[8,3] e[9,2]+e[6,2] e[7,1] e[8,3] e[9,2]+e[7,1] e[7,2] e[8,3] e[9,2]+e[6,2] e[8,1] e[8,3] e[9,2]+e[7,2] e[8,1] e[8,3] e[9,2]+e[6,1] e[6,2] e[9,2] e[9,3]+e[6,2] e[7,1] e[9,2] e[9,3]+e[7,1] e[7,2] e[9,2] e[9,3]+e[6,2] e[8,1] e[9,2] e[9,3]+e[7,2] e[8,1] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,2] e[9,3]+e[6,1] e[6,2] e[7,3] e[10,2]+e[6,2] e[7,1] e[7,3] e[10,2]+e[6,2] e[7,3] e[8,1] e[10,2]+e[6,1] e[6,2] e[8,3] e[10,2]+e[6,2] e[7,1] e[8,3] e[10,2]+e[7,1] e[7,2] e[8,3] e[10,2]+e[6,2] e[8,1] e[8,3] e[10,2]+e[7,2] e[8,1] e[8,3] e[10,2]+e[6,1] e[6,2] e[9,3] e[10,2]+e[6,2] e[7,1] e[9,3] e[10,2]+e[7,1] e[7,2] e[9,3] e[10,2]+e[6,2] e[8,1] e[9,3] e[10,2]+e[7,2] e[8,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[9,3] e[10,2]+e[6,1] e[6,2] e[10,2] e[10,3]+e[6,2] e[7,1] e[10,2] e[10,3]+e[7,1] e[7,2] e[10,2] e[10,3]+e[6,2] e[8,1] e[10,2] e[10,3]+e[7,2] e[8,1] e[10,2] e[10,3]+e[8,1] e[8,2] e[10,2] e[10,3]+e[6,1] e[6,2] e[7,3] e[11,2]+e[6,2] e[7,1] e[7,3] e[11,2]+e[6,2] e[7,3] e[8,1] e[11,2]+e[6,1] e[6,2] e[8,3] e[11,2]+e[6,2] e[7,1] e[8,3] e[11,2]+e[7,1] e[7,2] e[8,3] e[11,2]+e[6,2] e[8,1] e[8,3] e[11,2]+e[7,2] e[8,1] e[8,3] e[11,2]+e[6,1] e[6,2] e[9,3] e[11,2]+e[6,2] e[7,1] e[9,3] e[11,2]+e[7,1] e[7,2] e[9,3] e[11,2]+e[6,2] e[8,1] e[9,3] e[11,2]+e[7,2] e[8,1] e[9,3] e[11,2]+e[8,1] e[8,2] e[9,3] e[11,2]+e[6,1] e[6,2] e[10,3] e[11,2]+e[6,2] e[7,1] e[10,3] e[11,2]+e[7,1] e[7,2] e[10,3] e[11,2]+e[6,2] e[8,1] e[10,3] e[11,2]+e[7,2] e[8,1] e[10,3] e[11,2]+e[8,1] e[8,2] e[10,3] e[11,2]+e[6,1] e[6,2] e[11,2] e[11,3]+e[6,2] e[7,1] e[11,2] e[11,3]+e[7,1] e[7,2] e[11,2] e[11,3]+e[6,2] e[8,1] e[11,2] e[11,3]+e[7,2] e[8,1] e[11,2] e[11,3]+e[8,1] e[8,2] e[11,2] e[11,3]+e[6,1] e[6,2] e[7,3] e[12,2]+e[6,2] e[7,1] e[7,3] e[12,2]+e[6,2] e[7,3] e[8,1] e[12,2]+e[6,1] e[6,2] e[8,3] e[12,2]+e[6,2] e[7,1] e[8,3] e[12,2]+e[7,1] e[7,2] e[8,3] e[12,2]+e[6,2] e[8,1] e[8,3] e[12,2]+e[7,2] e[8,1] e[8,3] e[12,2]+e[6,1] e[6,2] e[9,3] e[12,2]+e[6,2] e[7,1] e[9,3] e[12,2]+e[7,1] e[7,2] e[9,3] e[12,2]+e[6,2] e[8,1] e[9,3] e[12,2]+e[7,2] e[8,1] e[9,3] e[12,2]+e[8,1] e[8,2] e[9,3] e[12,2]+e[6,1] e[6,2] e[10,3] e[12,2]+e[6,2] e[7,1] e[10,3] e[12,2]+e[7,1] e[7,2] e[10,3] e[12,2]+e[6,2] e[8,1] e[10,3] e[12,2]+e[7,2] e[8,1] e[10,3] e[12,2]+e[8,1] e[8,2] e[10,3] e[12,2]+e[6,1] e[6,2] e[11,3] e[12,2]+e[6,2] e[7,1] e[11,3] e[12,2]+e[7,1] e[7,2] e[11,3] e[12,2]+e[6,2] e[8,1] e[11,3] e[12,2]+e[7,2] e[8,1] e[11,3] e[12,2]+e[8,1] e[8,2] e[11,3] e[12,2]+e[6,1] e[6,2] e[12,2] e[12,3]+e[6,2] e[7,1] e[12,2] e[12,3]+e[7,1] e[7,2] e[12,2] e[12,3]+e[6,2] e[8,1] e[12,2] e[12,3]+e[7,2] e[8,1] e[12,2] e[12,3]+e[8,1] e[8,2] e[12,2] e[12,3])+(e[9,1]+e[10,1]+e[11,1]+e[12,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))))+(\[Alpha]3 \[Beta]1 e[7,1] e[8,1] e[8,2] e[9,1] e[9,2] e[9,3] (-e[11,1] e[12,2] (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3]+e[6,2] e[7,3] e[12,1]+e[6,2] e[8,3] e[12,1]+e[7,2] e[8,3] e[12,1]+e[6,2] e[9,3] e[12,1]+e[7,2] e[9,3] e[12,1]+e[8,2] e[9,3] e[12,1]+e[6,2] e[10,3] e[12,1]+e[7,2] e[10,3] e[12,1]+e[8,2] e[10,3] e[12,1]+e[9,2] e[10,3] e[12,1]+e[6,2] e[11,3] e[12,1]+e[7,2] e[11,3] e[12,1]+e[8,2] e[11,3] e[12,1]+e[9,2] e[11,3] e[12,1]+e[10,2] e[11,3] e[12,1]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3]+e[6,2] e[9,1] e[12,3]+e[7,2] e[9,1] e[12,3]+e[8,2] e[9,1] e[12,3]+e[9,1] e[9,2] e[12,3]+e[6,2] e[10,1] e[12,3]+e[7,2] e[10,1] e[12,3]+e[8,2] e[10,1] e[12,3]+e[9,2] e[10,1] e[12,3]+e[10,1] e[10,2] e[12,3]+e[6,2] e[11,1] e[12,3]+e[7,2] e[11,1] e[12,3]+e[8,2] e[11,1] e[12,3]+e[9,2] e[11,1] e[12,3]+e[10,2] e[11,1] e[12,3]+e[11,1] e[11,2] e[12,3]+e[6,2] e[12,1] e[12,3]+e[7,2] e[12,1] e[12,3]+e[8,2] e[12,1] e[12,3]+e[9,2] e[12,1] e[12,3]+e[10,2] e[12,1] e[12,3]+e[11,2] e[12,1] e[12,3])+(e[11,1]+e[12,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))-e[12,1] (-e[11,1] e[12,2] (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))))/((e[7,1] e[8,1] e[8,2] e[9,2] e[9,3] e[11,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[10,2] e[11,1]+e[7,1] e[8,2] e[9,1] e[9,3] e[10,2] e[11,1]+e[7,1] e[8,1] e[8,2] e[10,2] e[10,3] e[11,1]+e[7,1] e[8,2] e[9,1] e[10,2] e[10,3] e[11,1]+e[7,1] e[9,1] e[9,2] e[10,2] e[10,3] e[11,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[9,3] e[10,1] e[11,1] e[11,2]+e[7,1] e[8,1] e[8,2] e[10,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[9,1] e[10,3] e[11,1] e[11,2]+e[7,1] e[9,1] e[9,2] e[10,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[10,1] e[10,3] e[11,1] e[11,2]+e[7,1] e[9,2] e[10,1] e[10,3] e[11,1] e[11,2]+e[7,1] e[8,1] e[8,2] e[11,1] e[11,2] e[11,3]+e[7,1] e[8,2] e[9,1] e[11,1] e[11,2] e[11,3]+e[7,1] e[9,1] e[9,2] e[11,1] e[11,2] e[11,3]+e[7,1] e[8,2] e[10,1] e[11,1] e[11,2] e[11,3]+e[7,1] e[9,2] e[10,1] e[11,1] e[11,2] e[11,3]+e[7,1] e[10,1] e[10,2] e[11,1] e[11,2] e[11,3]+e[7,1] e[8,1] e[8,2] e[9,2] e[9,3] e[12,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[10,2] e[12,1]+e[7,1] e[8,2] e[9,1] e[9,3] e[10,2] e[12,1]+e[7,1] e[8,1] e[8,2] e[10,2] e[10,3] e[12,1]+e[7,1] e[8,2] e[9,1] e[10,2] e[10,3] e[12,1]+e[7,1] e[9,1] e[9,2] e[10,2] e[10,3] e[12,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[11,2] e[12,1]+e[7,1] e[8,2] e[9,1] e[9,3] e[11,2] e[12,1]+e[7,1] e[8,2] e[9,3] e[10,1] e[11,2] e[12,1]+e[7,1] e[8,1] e[8,2] e[10,3] e[11,2] e[12,1]+e[7,1] e[8,2] e[9,1] e[10,3] e[11,2] e[12,1]+e[7,1] e[9,1] e[9,2] e[10,3] e[11,2] e[12,1]+e[7,1] e[8,2] e[10,1] e[10,3] e[11,2] e[12,1]+e[7,1] e[9,2] e[10,1] e[10,3] e[11,2] e[12,1]+e[7,1] e[8,1] e[8,2] e[11,2] e[11,3] e[12,1]+e[7,1] e[8,2] e[9,1] e[11,2] e[11,3] e[12,1]+e[7,1] e[9,1] e[9,2] e[11,2] e[11,3] e[12,1]+e[7,1] e[8,2] e[10,1] e[11,2] e[11,3] e[12,1]+e[7,1] e[9,2] e[10,1] e[11,2] e[11,3] e[12,1]+e[7,1] e[10,1] e[10,2] e[11,2] e[11,3] e[12,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[9,3] e[10,1] e[12,1] e[12,2]+e[7,1] e[8,1] e[8,2] e[10,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[9,1] e[10,3] e[12,1] e[12,2]+e[7,1] e[9,1] e[9,2] e[10,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[10,1] e[10,3] e[12,1] e[12,2]+e[7,1] e[9,2] e[10,1] e[10,3] e[12,1] e[12,2]+e[7,1] e[8,1] e[8,2] e[11,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[9,1] e[11,3] e[12,1] e[12,2]+e[7,1] e[9,1] e[9,2] e[11,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[10,1] e[11,3] e[12,1] e[12,2]+e[7,1] e[9,2] e[10,1] e[11,3] e[12,1] e[12,2]+e[7,1] e[10,1] e[10,2] e[11,3] e[12,1] e[12,2]+e[7,1] e[8,1] e[8,2] e[12,1] e[12,2] e[12,3]+e[7,1] e[8,2] e[9,1] e[12,1] e[12,2] e[12,3]+e[7,1] e[9,1] e[9,2] e[12,1] e[12,2] e[12,3]+e[7,1] e[8,2] e[10,1] e[12,1] e[12,2] e[12,3]+e[7,1] e[9,2] e[10,1] e[12,1] e[12,2] e[12,3]+e[7,1] e[10,1] e[10,2] e[12,1] e[12,2] e[12,3]-e[12,1] (e[7,1] e[8,1] e[8,2] e[9,2] e[9,3]+e[7,1] e[8,1] e[8,2] e[9,3] e[10,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[10,2]+e[7,1] e[8,1] e[8,2] e[10,2] e[10,3]+e[7,1] e[8,2] e[9,1] e[10,2] e[10,3]+e[7,1] e[9,1] e[9,2] e[10,2] e[10,3]+e[7,1] e[8,1] e[8,2] e[9,3] e[11,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[11,2]+e[7,1] e[8,2] e[9,3] e[10,1] e[11,2]+e[7,1] e[8,1] e[8,2] e[10,3] e[11,2]+e[7,1] e[8,2] e[9,1] e[10,3] e[11,2]+e[7,1] e[9,1] e[9,2] e[10,3] e[11,2]+e[7,1] e[8,2] e[10,1] e[10,3] e[11,2]+e[7,1] e[9,2] e[10,1] e[10,3] e[11,2]+e[7,1] e[8,1] e[8,2] e[11,2] e[11,3]+e[7,1] e[8,2] e[9,1] e[11,2] e[11,3]+e[7,1] e[9,1] e[9,2] e[11,2] e[11,3]+e[7,1] e[8,2] e[10,1] e[11,2] e[11,3]+e[7,1] e[9,2] e[10,1] e[11,2] e[11,3]+e[7,1] e[10,1] e[10,2] e[11,2] e[11,3]+e[7,1] e[8,1] e[8,2] e[9,3] e[12,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[12,2]+e[7,1] e[8,2] e[9,3] e[10,1] e[12,2]+e[7,1] e[8,1] e[8,2] e[10,3] e[12,2]+e[7,1] e[8,2] e[9,1] e[10,3] e[12,2]+e[7,1] e[9,1] e[9,2] e[10,3] e[12,2]+e[7,1] e[8,2] e[10,1] e[10,3] e[12,2]+e[7,1] e[9,2] e[10,1] e[10,3] e[12,2]+e[7,1] e[8,1] e[8,2] e[11,3] e[12,2]+e[7,1] e[8,2] e[9,1] e[11,3] e[12,2]+e[7,1] e[9,1] e[9,2] e[11,3] e[12,2]+e[7,1] e[8,2] e[10,1] e[11,3] e[12,2]+e[7,1] e[9,2] e[10,1] e[11,3] e[12,2]+e[7,1] e[10,1] e[10,2] e[11,3] e[12,2]+e[7,1] e[8,1] e[8,2] e[12,2] e[12,3]+e[7,1] e[8,2] e[9,1] e[12,2] e[12,3]+e[7,1] e[9,1] e[9,2] e[12,2] e[12,3]+e[7,1] e[8,2] e[10,1] e[12,2] e[12,3]+e[7,1] e[9,2] e[10,1] e[12,2] e[12,3]+e[7,1] e[10,1] e[10,2] e[12,2] e[12,3])) (-(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]) e[10,1] e[11,2] e[12,3]+(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3])+(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[9,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3]+e[6,2] e[7,3] e[12,1]+e[6,2] e[8,3] e[12,1]+e[7,2] e[8,3] e[12,1]+e[6,2] e[9,3] e[12,1]+e[7,2] e[9,3] e[12,1]+e[8,2] e[9,3] e[12,1]+e[6,2] e[10,3] e[12,1]+e[7,2] e[10,3] e[12,1]+e[8,2] e[10,3] e[12,1]+e[9,2] e[10,3] e[12,1]+e[6,2] e[11,3] e[12,1]+e[7,2] e[11,3] e[12,1]+e[8,2] e[11,3] e[12,1]+e[9,2] e[11,3] e[12,1]+e[10,2] e[11,3] e[12,1]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3]+e[6,2] e[9,1] e[12,3]+e[7,2] e[9,1] e[12,3]+e[8,2] e[9,1] e[12,3]+e[9,1] e[9,2] e[12,3]+e[6,2] e[10,1] e[12,3]+e[7,2] e[10,1] e[12,3]+e[8,2] e[10,1] e[12,3]+e[9,2] e[10,1] e[12,3]+e[10,1] e[10,2] e[12,3]+e[6,2] e[11,1] e[12,3]+e[7,2] e[11,1] e[12,3]+e[8,2] e[11,1] e[12,3]+e[9,2] e[11,1] e[12,3]+e[10,2] e[11,1] e[12,3]+e[11,1] e[11,2] e[12,3]+e[6,2] e[12,1] e[12,3]+e[7,2] e[12,1] e[12,3]+e[8,2] e[12,1] e[12,3]+e[9,2] e[12,1] e[12,3]+e[10,2] e[12,1] e[12,3]+e[11,2] e[12,1] e[12,3])-(e[10,1]+e[11,1]+e[12,1]) (e[6,1] e[6,2] e[7,2] e[7,3]+e[6,1] e[6,2] e[7,3] e[8,2]+e[6,2] e[7,1] e[7,3] e[8,2]+e[6,1] e[6,2] e[8,2] e[8,3]+e[6,2] e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,1] e[6,2] e[7,3] e[9,2]+e[6,2] e[7,1] e[7,3] e[9,2]+e[6,2] e[7,3] e[8,1] e[9,2]+e[6,1] e[6,2] e[8,3] e[9,2]+e[6,2] e[7,1] e[8,3] e[9,2]+e[7,1] e[7,2] e[8,3] e[9,2]+e[6,2] e[8,1] e[8,3] e[9,2]+e[7,2] e[8,1] e[8,3] e[9,2]+e[6,1] e[6,2] e[9,2] e[9,3]+e[6,2] e[7,1] e[9,2] e[9,3]+e[7,1] e[7,2] e[9,2] e[9,3]+e[6,2] e[8,1] e[9,2] e[9,3]+e[7,2] e[8,1] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,2] e[9,3]+e[6,1] e[6,2] e[7,3] e[10,2]+e[6,2] e[7,1] e[7,3] e[10,2]+e[6,2] e[7,3] e[8,1] e[10,2]+e[6,1] e[6,2] e[8,3] e[10,2]+e[6,2] e[7,1] e[8,3] e[10,2]+e[7,1] e[7,2] e[8,3] e[10,2]+e[6,2] e[8,1] e[8,3] e[10,2]+e[7,2] e[8,1] e[8,3] e[10,2]+e[6,1] e[6,2] e[9,3] e[10,2]+e[6,2] e[7,1] e[9,3] e[10,2]+e[7,1] e[7,2] e[9,3] e[10,2]+e[6,2] e[8,1] e[9,3] e[10,2]+e[7,2] e[8,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[9,3] e[10,2]+e[6,1] e[6,2] e[10,2] e[10,3]+e[6,2] e[7,1] e[10,2] e[10,3]+e[7,1] e[7,2] e[10,2] e[10,3]+e[6,2] e[8,1] e[10,2] e[10,3]+e[7,2] e[8,1] e[10,2] e[10,3]+e[8,1] e[8,2] e[10,2] e[10,3]+e[6,1] e[6,2] e[7,3] e[11,2]+e[6,2] e[7,1] e[7,3] e[11,2]+e[6,2] e[7,3] e[8,1] e[11,2]+e[6,1] e[6,2] e[8,3] e[11,2]+e[6,2] e[7,1] e[8,3] e[11,2]+e[7,1] e[7,2] e[8,3] e[11,2]+e[6,2] e[8,1] e[8,3] e[11,2]+e[7,2] e[8,1] e[8,3] e[11,2]+e[6,1] e[6,2] e[9,3] e[11,2]+e[6,2] e[7,1] e[9,3] e[11,2]+e[7,1] e[7,2] e[9,3] e[11,2]+e[6,2] e[8,1] e[9,3] e[11,2]+e[7,2] e[8,1] e[9,3] e[11,2]+e[8,1] e[8,2] e[9,3] e[11,2]+e[6,1] e[6,2] e[10,3] e[11,2]+e[6,2] e[7,1] e[10,3] e[11,2]+e[7,1] e[7,2] e[10,3] e[11,2]+e[6,2] e[8,1] e[10,3] e[11,2]+e[7,2] e[8,1] e[10,3] e[11,2]+e[8,1] e[8,2] e[10,3] e[11,2]+e[6,1] e[6,2] e[11,2] e[11,3]+e[6,2] e[7,1] e[11,2] e[11,3]+e[7,1] e[7,2] e[11,2] e[11,3]+e[6,2] e[8,1] e[11,2] e[11,3]+e[7,2] e[8,1] e[11,2] e[11,3]+e[8,1] e[8,2] e[11,2] e[11,3]+e[6,1] e[6,2] e[7,3] e[12,2]+e[6,2] e[7,1] e[7,3] e[12,2]+e[6,2] e[7,3] e[8,1] e[12,2]+e[6,1] e[6,2] e[8,3] e[12,2]+e[6,2] e[7,1] e[8,3] e[12,2]+e[7,1] e[7,2] e[8,3] e[12,2]+e[6,2] e[8,1] e[8,3] e[12,2]+e[7,2] e[8,1] e[8,3] e[12,2]+e[6,1] e[6,2] e[9,3] e[12,2]+e[6,2] e[7,1] e[9,3] e[12,2]+e[7,1] e[7,2] e[9,3] e[12,2]+e[6,2] e[8,1] e[9,3] e[12,2]+e[7,2] e[8,1] e[9,3] e[12,2]+e[8,1] e[8,2] e[9,3] e[12,2]+e[6,1] e[6,2] e[10,3] e[12,2]+e[6,2] e[7,1] e[10,3] e[12,2]+e[7,1] e[7,2] e[10,3] e[12,2]+e[6,2] e[8,1] e[10,3] e[12,2]+e[7,2] e[8,1] e[10,3] e[12,2]+e[8,1] e[8,2] e[10,3] e[12,2]+e[6,1] e[6,2] e[11,3] e[12,2]+e[6,2] e[7,1] e[11,3] e[12,2]+e[7,1] e[7,2] e[11,3] e[12,2]+e[6,2] e[8,1] e[11,3] e[12,2]+e[7,2] e[8,1] e[11,3] e[12,2]+e[8,1] e[8,2] e[11,3] e[12,2]+e[6,1] e[6,2] e[12,2] e[12,3]+e[6,2] e[7,1] e[12,2] e[12,3]+e[7,1] e[7,2] e[12,2] e[12,3]+e[6,2] e[8,1] e[12,2] e[12,3]+e[7,2] e[8,1] e[12,2] e[12,3]+e[8,1] e[8,2] e[12,2] e[12,3])+(e[9,1]+e[10,1]+e[11,1]+e[12,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))))+(\[Alpha]1 \[Beta]3 (e[9,1]+e[6,2] e[9,1]+e[6,2] e[6,3] e[9,1]+e[7,2] e[9,1]+e[6,3] e[7,2] e[9,1]+e[7,2] e[7,3] e[9,1]+e[8,2] e[9,1]+e[6,3] e[8,2] e[9,1]+e[7,3] e[8,2] e[9,1]+e[8,2] e[8,3] e[9,1]+e[9,1] e[9,2]+e[6,3] e[9,1] e[9,2]+e[7,3] e[9,1] e[9,2]+e[8,3] e[9,1] e[9,2]+e[9,1] e[9,2] e[9,3]) ((e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,1] e[6,2] e[8,3]+e[6,1] e[6,2] e[9,3]+e[6,1] e[6,2] e[10,3]+e[6,1] e[6,2] e[11,3]+e[6,1] e[6,2] e[12,3])-e[6,1] e[6,2] (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3]+e[6,2] e[7,3] e[12,1]+e[6,2] e[8,3] e[12,1]+e[7,2] e[8,3] e[12,1]+e[6,2] e[9,3] e[12,1]+e[7,2] e[9,3] e[12,1]+e[8,2] e[9,3] e[12,1]+e[6,2] e[10,3] e[12,1]+e[7,2] e[10,3] e[12,1]+e[8,2] e[10,3] e[12,1]+e[9,2] e[10,3] e[12,1]+e[6,2] e[11,3] e[12,1]+e[7,2] e[11,3] e[12,1]+e[8,2] e[11,3] e[12,1]+e[9,2] e[11,3] e[12,1]+e[10,2] e[11,3] e[12,1]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3]+e[6,2] e[9,1] e[12,3]+e[7,2] e[9,1] e[12,3]+e[8,2] e[9,1] e[12,3]+e[9,1] e[9,2] e[12,3]+e[6,2] e[10,1] e[12,3]+e[7,2] e[10,1] e[12,3]+e[8,2] e[10,1] e[12,3]+e[9,2] e[10,1] e[12,3]+e[10,1] e[10,2] e[12,3]+e[6,2] e[11,1] e[12,3]+e[7,2] e[11,1] e[12,3]+e[8,2] e[11,1] e[12,3]+e[9,2] e[11,1] e[12,3]+e[10,2] e[11,1] e[12,3]+e[11,1] e[11,2] e[12,3]+e[6,2] e[12,1] e[12,3]+e[7,2] e[12,1] e[12,3]+e[8,2] e[12,1] e[12,3]+e[9,2] e[12,1] e[12,3]+e[10,2] e[12,1] e[12,3]+e[11,2] e[12,1] e[12,3])+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))-(e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])+(e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))))/((e[7,1]+e[6,2] e[7,1]+e[6,2] e[6,3] e[7,1]+e[7,1] e[7,2]+e[6,3] e[7,1] e[7,2]+e[7,1] e[7,2] e[7,3]) (-(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]) e[10,1] e[11,2] e[12,3]+(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3])+(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[9,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3]+e[6,2] e[7,3] e[12,1]+e[6,2] e[8,3] e[12,1]+e[7,2] e[8,3] e[12,1]+e[6,2] e[9,3] e[12,1]+e[7,2] e[9,3] e[12,1]+e[8,2] e[9,3] e[12,1]+e[6,2] e[10,3] e[12,1]+e[7,2] e[10,3] e[12,1]+e[8,2] e[10,3] e[12,1]+e[9,2] e[10,3] e[12,1]+e[6,2] e[11,3] e[12,1]+e[7,2] e[11,3] e[12,1]+e[8,2] e[11,3] e[12,1]+e[9,2] e[11,3] e[12,1]+e[10,2] e[11,3] e[12,1]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3]+e[6,2] e[9,1] e[12,3]+e[7,2] e[9,1] e[12,3]+e[8,2] e[9,1] e[12,3]+e[9,1] e[9,2] e[12,3]+e[6,2] e[10,1] e[12,3]+e[7,2] e[10,1] e[12,3]+e[8,2] e[10,1] e[12,3]+e[9,2] e[10,1] e[12,3]+e[10,1] e[10,2] e[12,3]+e[6,2] e[11,1] e[12,3]+e[7,2] e[11,1] e[12,3]+e[8,2] e[11,1] e[12,3]+e[9,2] e[11,1] e[12,3]+e[10,2] e[11,1] e[12,3]+e[11,1] e[11,2] e[12,3]+e[6,2] e[12,1] e[12,3]+e[7,2] e[12,1] e[12,3]+e[8,2] e[12,1] e[12,3]+e[9,2] e[12,1] e[12,3]+e[10,2] e[12,1] e[12,3]+e[11,2] e[12,1] e[12,3])-(e[10,1]+e[11,1]+e[12,1]) (e[6,1] e[6,2] e[7,2] e[7,3]+e[6,1] e[6,2] e[7,3] e[8,2]+e[6,2] e[7,1] e[7,3] e[8,2]+e[6,1] e[6,2] e[8,2] e[8,3]+e[6,2] e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,1] e[6,2] e[7,3] e[9,2]+e[6,2] e[7,1] e[7,3] e[9,2]+e[6,2] e[7,3] e[8,1] e[9,2]+e[6,1] e[6,2] e[8,3] e[9,2]+e[6,2] e[7,1] e[8,3] e[9,2]+e[7,1] e[7,2] e[8,3] e[9,2]+e[6,2] e[8,1] e[8,3] e[9,2]+e[7,2] e[8,1] e[8,3] e[9,2]+e[6,1] e[6,2] e[9,2] e[9,3]+e[6,2] e[7,1] e[9,2] e[9,3]+e[7,1] e[7,2] e[9,2] e[9,3]+e[6,2] e[8,1] e[9,2] e[9,3]+e[7,2] e[8,1] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,2] e[9,3]+e[6,1] e[6,2] e[7,3] e[10,2]+e[6,2] e[7,1] e[7,3] e[10,2]+e[6,2] e[7,3] e[8,1] e[10,2]+e[6,1] e[6,2] e[8,3] e[10,2]+e[6,2] e[7,1] e[8,3] e[10,2]+e[7,1] e[7,2] e[8,3] e[10,2]+e[6,2] e[8,1] e[8,3] e[10,2]+e[7,2] e[8,1] e[8,3] e[10,2]+e[6,1] e[6,2] e[9,3] e[10,2]+e[6,2] e[7,1] e[9,3] e[10,2]+e[7,1] e[7,2] e[9,3] e[10,2]+e[6,2] e[8,1] e[9,3] e[10,2]+e[7,2] e[8,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[9,3] e[10,2]+e[6,1] e[6,2] e[10,2] e[10,3]+e[6,2] e[7,1] e[10,2] e[10,3]+e[7,1] e[7,2] e[10,2] e[10,3]+e[6,2] e[8,1] e[10,2] e[10,3]+e[7,2] e[8,1] e[10,2] e[10,3]+e[8,1] e[8,2] e[10,2] e[10,3]+e[6,1] e[6,2] e[7,3] e[11,2]+e[6,2] e[7,1] e[7,3] e[11,2]+e[6,2] e[7,3] e[8,1] e[11,2]+e[6,1] e[6,2] e[8,3] e[11,2]+e[6,2] e[7,1] e[8,3] e[11,2]+e[7,1] e[7,2] e[8,3] e[11,2]+e[6,2] e[8,1] e[8,3] e[11,2]+e[7,2] e[8,1] e[8,3] e[11,2]+e[6,1] e[6,2] e[9,3] e[11,2]+e[6,2] e[7,1] e[9,3] e[11,2]+e[7,1] e[7,2] e[9,3] e[11,2]+e[6,2] e[8,1] e[9,3] e[11,2]+e[7,2] e[8,1] e[9,3] e[11,2]+e[8,1] e[8,2] e[9,3] e[11,2]+e[6,1] e[6,2] e[10,3] e[11,2]+e[6,2] e[7,1] e[10,3] e[11,2]+e[7,1] e[7,2] e[10,3] e[11,2]+e[6,2] e[8,1] e[10,3] e[11,2]+e[7,2] e[8,1] e[10,3] e[11,2]+e[8,1] e[8,2] e[10,3] e[11,2]+e[6,1] e[6,2] e[11,2] e[11,3]+e[6,2] e[7,1] e[11,2] e[11,3]+e[7,1] e[7,2] e[11,2] e[11,3]+e[6,2] e[8,1] e[11,2] e[11,3]+e[7,2] e[8,1] e[11,2] e[11,3]+e[8,1] e[8,2] e[11,2] e[11,3]+e[6,1] e[6,2] e[7,3] e[12,2]+e[6,2] e[7,1] e[7,3] e[12,2]+e[6,2] e[7,3] e[8,1] e[12,2]+e[6,1] e[6,2] e[8,3] e[12,2]+e[6,2] e[7,1] e[8,3] e[12,2]+e[7,1] e[7,2] e[8,3] e[12,2]+e[6,2] e[8,1] e[8,3] e[12,2]+e[7,2] e[8,1] e[8,3] e[12,2]+e[6,1] e[6,2] e[9,3] e[12,2]+e[6,2] e[7,1] e[9,3] e[12,2]+e[7,1] e[7,2] e[9,3] e[12,2]+e[6,2] e[8,1] e[9,3] e[12,2]+e[7,2] e[8,1] e[9,3] e[12,2]+e[8,1] e[8,2] e[9,3] e[12,2]+e[6,1] e[6,2] e[10,3] e[12,2]+e[6,2] e[7,1] e[10,3] e[12,2]+e[7,1] e[7,2] e[10,3] e[12,2]+e[6,2] e[8,1] e[10,3] e[12,2]+e[7,2] e[8,1] e[10,3] e[12,2]+e[8,1] e[8,2] e[10,3] e[12,2]+e[6,1] e[6,2] e[11,3] e[12,2]+e[6,2] e[7,1] e[11,3] e[12,2]+e[7,1] e[7,2] e[11,3] e[12,2]+e[6,2] e[8,1] e[11,3] e[12,2]+e[7,2] e[8,1] e[11,3] e[12,2]+e[8,1] e[8,2] e[11,3] e[12,2]+e[6,1] e[6,2] e[12,2] e[12,3]+e[6,2] e[7,1] e[12,2] e[12,3]+e[7,1] e[7,2] e[12,2] e[12,3]+e[6,2] e[8,1] e[12,2] e[12,3]+e[7,2] e[8,1] e[12,2] e[12,3]+e[8,1] e[8,2] e[12,2] e[12,3])+(e[9,1]+e[10,1]+e[11,1]+e[12,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))))+(\[Alpha]1 \[Alpha]3 e[9,1] e[10,1] e[10,2] e[11,1] e[11,2] e[11,3] ((e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,1] e[6,2] e[8,3]+e[6,1] e[6,2] e[9,3]+e[6,1] e[6,2] e[10,3]+e[6,1] e[6,2] e[11,3]+e[6,1] e[6,2] e[12,3])-e[6,1] e[6,2] (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3]+e[6,2] e[7,3] e[12,1]+e[6,2] e[8,3] e[12,1]+e[7,2] e[8,3] e[12,1]+e[6,2] e[9,3] e[12,1]+e[7,2] e[9,3] e[12,1]+e[8,2] e[9,3] e[12,1]+e[6,2] e[10,3] e[12,1]+e[7,2] e[10,3] e[12,1]+e[8,2] e[10,3] e[12,1]+e[9,2] e[10,3] e[12,1]+e[6,2] e[11,3] e[12,1]+e[7,2] e[11,3] e[12,1]+e[8,2] e[11,3] e[12,1]+e[9,2] e[11,3] e[12,1]+e[10,2] e[11,3] e[12,1]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3]+e[6,2] e[9,1] e[12,3]+e[7,2] e[9,1] e[12,3]+e[8,2] e[9,1] e[12,3]+e[9,1] e[9,2] e[12,3]+e[6,2] e[10,1] e[12,3]+e[7,2] e[10,1] e[12,3]+e[8,2] e[10,1] e[12,3]+e[9,2] e[10,1] e[12,3]+e[10,1] e[10,2] e[12,3]+e[6,2] e[11,1] e[12,3]+e[7,2] e[11,1] e[12,3]+e[8,2] e[11,1] e[12,3]+e[9,2] e[11,1] e[12,3]+e[10,2] e[11,1] e[12,3]+e[11,1] e[11,2] e[12,3]+e[6,2] e[12,1] e[12,3]+e[7,2] e[12,1] e[12,3]+e[8,2] e[12,1] e[12,3]+e[9,2] e[12,1] e[12,3]+e[10,2] e[12,1] e[12,3]+e[11,2] e[12,1] e[12,3])+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))-(e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])+(e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))))/((e[7,1] e[8,1] e[8,2] e[9,2] e[9,3] e[11,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[10,2] e[11,1]+e[7,1] e[8,2] e[9,1] e[9,3] e[10,2] e[11,1]+e[7,1] e[8,1] e[8,2] e[10,2] e[10,3] e[11,1]+e[7,1] e[8,2] e[9,1] e[10,2] e[10,3] e[11,1]+e[7,1] e[9,1] e[9,2] e[10,2] e[10,3] e[11,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[9,3] e[10,1] e[11,1] e[11,2]+e[7,1] e[8,1] e[8,2] e[10,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[9,1] e[10,3] e[11,1] e[11,2]+e[7,1] e[9,1] e[9,2] e[10,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[10,1] e[10,3] e[11,1] e[11,2]+e[7,1] e[9,2] e[10,1] e[10,3] e[11,1] e[11,2]+e[7,1] e[8,1] e[8,2] e[11,1] e[11,2] e[11,3]+e[7,1] e[8,2] e[9,1] e[11,1] e[11,2] e[11,3]+e[7,1] e[9,1] e[9,2] e[11,1] e[11,2] e[11,3]+e[7,1] e[8,2] e[10,1] e[11,1] e[11,2] e[11,3]+e[7,1] e[9,2] e[10,1] e[11,1] e[11,2] e[11,3]+e[7,1] e[10,1] e[10,2] e[11,1] e[11,2] e[11,3]+e[7,1] e[8,1] e[8,2] e[9,2] e[9,3] e[12,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[10,2] e[12,1]+e[7,1] e[8,2] e[9,1] e[9,3] e[10,2] e[12,1]+e[7,1] e[8,1] e[8,2] e[10,2] e[10,3] e[12,1]+e[7,1] e[8,2] e[9,1] e[10,2] e[10,3] e[12,1]+e[7,1] e[9,1] e[9,2] e[10,2] e[10,3] e[12,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[11,2] e[12,1]+e[7,1] e[8,2] e[9,1] e[9,3] e[11,2] e[12,1]+e[7,1] e[8,2] e[9,3] e[10,1] e[11,2] e[12,1]+e[7,1] e[8,1] e[8,2] e[10,3] e[11,2] e[12,1]+e[7,1] e[8,2] e[9,1] e[10,3] e[11,2] e[12,1]+e[7,1] e[9,1] e[9,2] e[10,3] e[11,2] e[12,1]+e[7,1] e[8,2] e[10,1] e[10,3] e[11,2] e[12,1]+e[7,1] e[9,2] e[10,1] e[10,3] e[11,2] e[12,1]+e[7,1] e[8,1] e[8,2] e[11,2] e[11,3] e[12,1]+e[7,1] e[8,2] e[9,1] e[11,2] e[11,3] e[12,1]+e[7,1] e[9,1] e[9,2] e[11,2] e[11,3] e[12,1]+e[7,1] e[8,2] e[10,1] e[11,2] e[11,3] e[12,1]+e[7,1] e[9,2] e[10,1] e[11,2] e[11,3] e[12,1]+e[7,1] e[10,1] e[10,2] e[11,2] e[11,3] e[12,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[9,3] e[10,1] e[12,1] e[12,2]+e[7,1] e[8,1] e[8,2] e[10,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[9,1] e[10,3] e[12,1] e[12,2]+e[7,1] e[9,1] e[9,2] e[10,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[10,1] e[10,3] e[12,1] e[12,2]+e[7,1] e[9,2] e[10,1] e[10,3] e[12,1] e[12,2]+e[7,1] e[8,1] e[8,2] e[11,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[9,1] e[11,3] e[12,1] e[12,2]+e[7,1] e[9,1] e[9,2] e[11,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[10,1] e[11,3] e[12,1] e[12,2]+e[7,1] e[9,2] e[10,1] e[11,3] e[12,1] e[12,2]+e[7,1] e[10,1] e[10,2] e[11,3] e[12,1] e[12,2]+e[7,1] e[8,1] e[8,2] e[12,1] e[12,2] e[12,3]+e[7,1] e[8,2] e[9,1] e[12,1] e[12,2] e[12,3]+e[7,1] e[9,1] e[9,2] e[12,1] e[12,2] e[12,3]+e[7,1] e[8,2] e[10,1] e[12,1] e[12,2] e[12,3]+e[7,1] e[9,2] e[10,1] e[12,1] e[12,2] e[12,3]+e[7,1] e[10,1] e[10,2] e[12,1] e[12,2] e[12,3]-e[12,1] (e[7,1] e[8,1] e[8,2] e[9,2] e[9,3]+e[7,1] e[8,1] e[8,2] e[9,3] e[10,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[10,2]+e[7,1] e[8,1] e[8,2] e[10,2] e[10,3]+e[7,1] e[8,2] e[9,1] e[10,2] e[10,3]+e[7,1] e[9,1] e[9,2] e[10,2] e[10,3]+e[7,1] e[8,1] e[8,2] e[9,3] e[11,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[11,2]+e[7,1] e[8,2] e[9,3] e[10,1] e[11,2]+e[7,1] e[8,1] e[8,2] e[10,3] e[11,2]+e[7,1] e[8,2] e[9,1] e[10,3] e[11,2]+e[7,1] e[9,1] e[9,2] e[10,3] e[11,2]+e[7,1] e[8,2] e[10,1] e[10,3] e[11,2]+e[7,1] e[9,2] e[10,1] e[10,3] e[11,2]+e[7,1] e[8,1] e[8,2] e[11,2] e[11,3]+e[7,1] e[8,2] e[9,1] e[11,2] e[11,3]+e[7,1] e[9,1] e[9,2] e[11,2] e[11,3]+e[7,1] e[8,2] e[10,1] e[11,2] e[11,3]+e[7,1] e[9,2] e[10,1] e[11,2] e[11,3]+e[7,1] e[10,1] e[10,2] e[11,2] e[11,3]+e[7,1] e[8,1] e[8,2] e[9,3] e[12,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[12,2]+e[7,1] e[8,2] e[9,3] e[10,1] e[12,2]+e[7,1] e[8,1] e[8,2] e[10,3] e[12,2]+e[7,1] e[8,2] e[9,1] e[10,3] e[12,2]+e[7,1] e[9,1] e[9,2] e[10,3] e[12,2]+e[7,1] e[8,2] e[10,1] e[10,3] e[12,2]+e[7,1] e[9,2] e[10,1] e[10,3] e[12,2]+e[7,1] e[8,1] e[8,2] e[11,3] e[12,2]+e[7,1] e[8,2] e[9,1] e[11,3] e[12,2]+e[7,1] e[9,1] e[9,2] e[11,3] e[12,2]+e[7,1] e[8,2] e[10,1] e[11,3] e[12,2]+e[7,1] e[9,2] e[10,1] e[11,3] e[12,2]+e[7,1] e[10,1] e[10,2] e[11,3] e[12,2]+e[7,1] e[8,1] e[8,2] e[12,2] e[12,3]+e[7,1] e[8,2] e[9,1] e[12,2] e[12,3]+e[7,1] e[9,1] e[9,2] e[12,2] e[12,3]+e[7,1] e[8,2] e[10,1] e[12,2] e[12,3]+e[7,1] e[9,2] e[10,1] e[12,2] e[12,3]+e[7,1] e[10,1] e[10,2] e[12,2] e[12,3])) (-(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]) e[10,1] e[11,2] e[12,3]+(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3])+(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[9,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3]+e[6,2] e[7,3] e[12,1]+e[6,2] e[8,3] e[12,1]+e[7,2] e[8,3] e[12,1]+e[6,2] e[9,3] e[12,1]+e[7,2] e[9,3] e[12,1]+e[8,2] e[9,3] e[12,1]+e[6,2] e[10,3] e[12,1]+e[7,2] e[10,3] e[12,1]+e[8,2] e[10,3] e[12,1]+e[9,2] e[10,3] e[12,1]+e[6,2] e[11,3] e[12,1]+e[7,2] e[11,3] e[12,1]+e[8,2] e[11,3] e[12,1]+e[9,2] e[11,3] e[12,1]+e[10,2] e[11,3] e[12,1]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3]+e[6,2] e[9,1] e[12,3]+e[7,2] e[9,1] e[12,3]+e[8,2] e[9,1] e[12,3]+e[9,1] e[9,2] e[12,3]+e[6,2] e[10,1] e[12,3]+e[7,2] e[10,1] e[12,3]+e[8,2] e[10,1] e[12,3]+e[9,2] e[10,1] e[12,3]+e[10,1] e[10,2] e[12,3]+e[6,2] e[11,1] e[12,3]+e[7,2] e[11,1] e[12,3]+e[8,2] e[11,1] e[12,3]+e[9,2] e[11,1] e[12,3]+e[10,2] e[11,1] e[12,3]+e[11,1] e[11,2] e[12,3]+e[6,2] e[12,1] e[12,3]+e[7,2] e[12,1] e[12,3]+e[8,2] e[12,1] e[12,3]+e[9,2] e[12,1] e[12,3]+e[10,2] e[12,1] e[12,3]+e[11,2] e[12,1] e[12,3])-(e[10,1]+e[11,1]+e[12,1]) (e[6,1] e[6,2] e[7,2] e[7,3]+e[6,1] e[6,2] e[7,3] e[8,2]+e[6,2] e[7,1] e[7,3] e[8,2]+e[6,1] e[6,2] e[8,2] e[8,3]+e[6,2] e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,1] e[6,2] e[7,3] e[9,2]+e[6,2] e[7,1] e[7,3] e[9,2]+e[6,2] e[7,3] e[8,1] e[9,2]+e[6,1] e[6,2] e[8,3] e[9,2]+e[6,2] e[7,1] e[8,3] e[9,2]+e[7,1] e[7,2] e[8,3] e[9,2]+e[6,2] e[8,1] e[8,3] e[9,2]+e[7,2] e[8,1] e[8,3] e[9,2]+e[6,1] e[6,2] e[9,2] e[9,3]+e[6,2] e[7,1] e[9,2] e[9,3]+e[7,1] e[7,2] e[9,2] e[9,3]+e[6,2] e[8,1] e[9,2] e[9,3]+e[7,2] e[8,1] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,2] e[9,3]+e[6,1] e[6,2] e[7,3] e[10,2]+e[6,2] e[7,1] e[7,3] e[10,2]+e[6,2] e[7,3] e[8,1] e[10,2]+e[6,1] e[6,2] e[8,3] e[10,2]+e[6,2] e[7,1] e[8,3] e[10,2]+e[7,1] e[7,2] e[8,3] e[10,2]+e[6,2] e[8,1] e[8,3] e[10,2]+e[7,2] e[8,1] e[8,3] e[10,2]+e[6,1] e[6,2] e[9,3] e[10,2]+e[6,2] e[7,1] e[9,3] e[10,2]+e[7,1] e[7,2] e[9,3] e[10,2]+e[6,2] e[8,1] e[9,3] e[10,2]+e[7,2] e[8,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[9,3] e[10,2]+e[6,1] e[6,2] e[10,2] e[10,3]+e[6,2] e[7,1] e[10,2] e[10,3]+e[7,1] e[7,2] e[10,2] e[10,3]+e[6,2] e[8,1] e[10,2] e[10,3]+e[7,2] e[8,1] e[10,2] e[10,3]+e[8,1] e[8,2] e[10,2] e[10,3]+e[6,1] e[6,2] e[7,3] e[11,2]+e[6,2] e[7,1] e[7,3] e[11,2]+e[6,2] e[7,3] e[8,1] e[11,2]+e[6,1] e[6,2] e[8,3] e[11,2]+e[6,2] e[7,1] e[8,3] e[11,2]+e[7,1] e[7,2] e[8,3] e[11,2]+e[6,2] e[8,1] e[8,3] e[11,2]+e[7,2] e[8,1] e[8,3] e[11,2]+e[6,1] e[6,2] e[9,3] e[11,2]+e[6,2] e[7,1] e[9,3] e[11,2]+e[7,1] e[7,2] e[9,3] e[11,2]+e[6,2] e[8,1] e[9,3] e[11,2]+e[7,2] e[8,1] e[9,3] e[11,2]+e[8,1] e[8,2] e[9,3] e[11,2]+e[6,1] e[6,2] e[10,3] e[11,2]+e[6,2] e[7,1] e[10,3] e[11,2]+e[7,1] e[7,2] e[10,3] e[11,2]+e[6,2] e[8,1] e[10,3] e[11,2]+e[7,2] e[8,1] e[10,3] e[11,2]+e[8,1] e[8,2] e[10,3] e[11,2]+e[6,1] e[6,2] e[11,2] e[11,3]+e[6,2] e[7,1] e[11,2] e[11,3]+e[7,1] e[7,2] e[11,2] e[11,3]+e[6,2] e[8,1] e[11,2] e[11,3]+e[7,2] e[8,1] e[11,2] e[11,3]+e[8,1] e[8,2] e[11,2] e[11,3]+e[6,1] e[6,2] e[7,3] e[12,2]+e[6,2] e[7,1] e[7,3] e[12,2]+e[6,2] e[7,3] e[8,1] e[12,2]+e[6,1] e[6,2] e[8,3] e[12,2]+e[6,2] e[7,1] e[8,3] e[12,2]+e[7,1] e[7,2] e[8,3] e[12,2]+e[6,2] e[8,1] e[8,3] e[12,2]+e[7,2] e[8,1] e[8,3] e[12,2]+e[6,1] e[6,2] e[9,3] e[12,2]+e[6,2] e[7,1] e[9,3] e[12,2]+e[7,1] e[7,2] e[9,3] e[12,2]+e[6,2] e[8,1] e[9,3] e[12,2]+e[7,2] e[8,1] e[9,3] e[12,2]+e[8,1] e[8,2] e[9,3] e[12,2]+e[6,1] e[6,2] e[10,3] e[12,2]+e[6,2] e[7,1] e[10,3] e[12,2]+e[7,1] e[7,2] e[10,3] e[12,2]+e[6,2] e[8,1] e[10,3] e[12,2]+e[7,2] e[8,1] e[10,3] e[12,2]+e[8,1] e[8,2] e[10,3] e[12,2]+e[6,1] e[6,2] e[11,3] e[12,2]+e[6,2] e[7,1] e[11,3] e[12,2]+e[7,1] e[7,2] e[11,3] e[12,2]+e[6,2] e[8,1] e[11,3] e[12,2]+e[7,2] e[8,1] e[11,3] e[12,2]+e[8,1] e[8,2] e[11,3] e[12,2]+e[6,1] e[6,2] e[12,2] e[12,3]+e[6,2] e[7,1] e[12,2] e[12,3]+e[7,1] e[7,2] e[12,2] e[12,3]+e[6,2] e[8,1] e[12,2] e[12,3]+e[7,2] e[8,1] e[12,2] e[12,3]+e[8,1] e[8,2] e[12,2] e[12,3])+(e[9,1]+e[10,1]+e[11,1]+e[12,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))))+((e[7,1] e[8,1] e[8,2] e[9,2] e[9,3] e[10,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[10,1] e[10,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[10,1] e[10,2]+e[7,1] e[8,1] e[8,2] e[10,1] e[10,2] e[10,3]+e[7,1] e[8,2] e[9,1] e[10,1] e[10,2] e[10,3]+e[7,1] e[9,1] e[9,2] e[10,1] e[10,2] e[10,3]) (e[11,1]+e[6,2] e[11,1]+e[6,2] e[6,3] e[11,1]+e[7,2] e[11,1]+e[6,3] e[7,2] e[11,1]+e[7,2] e[7,3] e[11,1]+e[8,2] e[11,1]+e[6,3] e[8,2] e[11,1]+e[7,3] e[8,2] e[11,1]+e[8,2] e[8,3] e[11,1]+e[9,2] e[11,1]+e[6,3] e[9,2] e[11,1]+e[7,3] e[9,2] e[11,1]+e[8,3] e[9,2] e[11,1]+e[9,2] e[9,3] e[11,1]+e[10,2] e[11,1]+e[6,3] e[10,2] e[11,1]+e[7,3] e[10,2] e[11,1]+e[8,3] e[10,2] e[11,1]+e[9,3] e[10,2] e[11,1]+e[10,2] e[10,3] e[11,1]+e[11,1] e[11,2]+e[6,3] e[11,1] e[11,2]+e[7,3] e[11,1] e[11,2]+e[8,3] e[11,1] e[11,2]+e[9,3] e[11,1] e[11,2]+e[10,3] e[11,1] e[11,2]+e[11,1] e[11,2] e[11,3]) ((e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[7,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[7,1] e[8,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[7,1] e[8,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[6,2] e[12,3]-e[7,2] e[12,3]-e[6,1] e[7,2] e[12,3]-e[8,2] e[12,3]-e[6,1] e[8,2] e[12,3]-e[7,1] e[8,2] e[12,3]-e[9,2] e[12,3]-e[6,1] e[9,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[10,2] e[12,3]-e[6,1] e[10,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[11,2] e[12,3]-e[6,1] e[11,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[6,2] e[12,3]-e[7,2] e[12,3]-e[6,1] e[7,2] e[12,3]-e[8,2] e[12,3]-e[6,1] e[8,2] e[12,3]-e[7,1] e[8,2] e[12,3]-e[9,2] e[12,3]-e[6,1] e[9,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[10,2] e[12,3]-e[6,1] e[10,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[11,2] e[12,3]-e[6,1] e[11,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))+(e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) ((e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))-(e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))) (\[Alpha]2 \[Beta]2+\[Alpha]0 (\[Alpha]2+\[Beta]2)+(\[Beta]1 \[Beta]2 e[7,1] e[8,1] e[8,2] e[9,1] e[9,2] e[9,3] ((1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[6,2] e[12,3]-e[7,2] e[12,3]-e[6,1] e[7,2] e[12,3]-e[8,2] e[12,3]-e[6,1] e[8,2] e[12,3]-e[7,1] e[8,2] e[12,3]-e[9,2] e[12,3]-e[6,1] e[9,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[10,2] e[12,3]-e[6,1] e[10,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[11,2] e[12,3]-e[6,1] e[11,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))))/(((e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[7,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[7,1] e[8,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[7,1] e[8,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[6,2] e[12,3]-e[7,2] e[12,3]-e[6,1] e[7,2] e[12,3]-e[8,2] e[12,3]-e[6,1] e[8,2] e[12,3]-e[7,1] e[8,2] e[12,3]-e[9,2] e[12,3]-e[6,1] e[9,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[10,2] e[12,3]-e[6,1] e[10,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[11,2] e[12,3]-e[6,1] e[11,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[6,2] e[12,3]-e[7,2] e[12,3]-e[6,1] e[7,2] e[12,3]-e[8,2] e[12,3]-e[6,1] e[8,2] e[12,3]-e[7,1] e[8,2] e[12,3]-e[9,2] e[12,3]-e[6,1] e[9,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[10,2] e[12,3]-e[6,1] e[10,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[11,2] e[12,3]-e[6,1] e[11,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))+(e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) ((e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))-(e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))) (-(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]) e[10,1] e[11,2] e[12,3]+(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3])+(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[9,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3]+e[6,2] e[7,3] e[12,1]+e[6,2] e[8,3] e[12,1]+e[7,2] e[8,3] e[12,1]+e[6,2] e[9,3] e[12,1]+e[7,2] e[9,3] e[12,1]+e[8,2] e[9,3] e[12,1]+e[6,2] e[10,3] e[12,1]+e[7,2] e[10,3] e[12,1]+e[8,2] e[10,3] e[12,1]+e[9,2] e[10,3] e[12,1]+e[6,2] e[11,3] e[12,1]+e[7,2] e[11,3] e[12,1]+e[8,2] e[11,3] e[12,1]+e[9,2] e[11,3] e[12,1]+e[10,2] e[11,3] e[12,1]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3]+e[6,2] e[9,1] e[12,3]+e[7,2] e[9,1] e[12,3]+e[8,2] e[9,1] e[12,3]+e[9,1] e[9,2] e[12,3]+e[6,2] e[10,1] e[12,3]+e[7,2] e[10,1] e[12,3]+e[8,2] e[10,1] e[12,3]+e[9,2] e[10,1] e[12,3]+e[10,1] e[10,2] e[12,3]+e[6,2] e[11,1] e[12,3]+e[7,2] e[11,1] e[12,3]+e[8,2] e[11,1] e[12,3]+e[9,2] e[11,1] e[12,3]+e[10,2] e[11,1] e[12,3]+e[11,1] e[11,2] e[12,3]+e[6,2] e[12,1] e[12,3]+e[7,2] e[12,1] e[12,3]+e[8,2] e[12,1] e[12,3]+e[9,2] e[12,1] e[12,3]+e[10,2] e[12,1] e[12,3]+e[11,2] e[12,1] e[12,3])-(e[10,1]+e[11,1]+e[12,1]) (e[6,1] e[6,2] e[7,2] e[7,3]+e[6,1] e[6,2] e[7,3] e[8,2]+e[6,2] e[7,1] e[7,3] e[8,2]+e[6,1] e[6,2] e[8,2] e[8,3]+e[6,2] e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,1] e[6,2] e[7,3] e[9,2]+e[6,2] e[7,1] e[7,3] e[9,2]+e[6,2] e[7,3] e[8,1] e[9,2]+e[6,1] e[6,2] e[8,3] e[9,2]+e[6,2] e[7,1] e[8,3] e[9,2]+e[7,1] e[7,2] e[8,3] e[9,2]+e[6,2] e[8,1] e[8,3] e[9,2]+e[7,2] e[8,1] e[8,3] e[9,2]+e[6,1] e[6,2] e[9,2] e[9,3]+e[6,2] e[7,1] e[9,2] e[9,3]+e[7,1] e[7,2] e[9,2] e[9,3]+e[6,2] e[8,1] e[9,2] e[9,3]+e[7,2] e[8,1] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,2] e[9,3]+e[6,1] e[6,2] e[7,3] e[10,2]+e[6,2] e[7,1] e[7,3] e[10,2]+e[6,2] e[7,3] e[8,1] e[10,2]+e[6,1] e[6,2] e[8,3] e[10,2]+e[6,2] e[7,1] e[8,3] e[10,2]+e[7,1] e[7,2] e[8,3] e[10,2]+e[6,2] e[8,1] e[8,3] e[10,2]+e[7,2] e[8,1] e[8,3] e[10,2]+e[6,1] e[6,2] e[9,3] e[10,2]+e[6,2] e[7,1] e[9,3] e[10,2]+e[7,1] e[7,2] e[9,3] e[10,2]+e[6,2] e[8,1] e[9,3] e[10,2]+e[7,2] e[8,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[9,3] e[10,2]+e[6,1] e[6,2] e[10,2] e[10,3]+e[6,2] e[7,1] e[10,2] e[10,3]+e[7,1] e[7,2] e[10,2] e[10,3]+e[6,2] e[8,1] e[10,2] e[10,3]+e[7,2] e[8,1] e[10,2] e[10,3]+e[8,1] e[8,2] e[10,2] e[10,3]+e[6,1] e[6,2] e[7,3] e[11,2]+e[6,2] e[7,1] e[7,3] e[11,2]+e[6,2] e[7,3] e[8,1] e[11,2]+e[6,1] e[6,2] e[8,3] e[11,2]+e[6,2] e[7,1] e[8,3] e[11,2]+e[7,1] e[7,2] e[8,3] e[11,2]+e[6,2] e[8,1] e[8,3] e[11,2]+e[7,2] e[8,1] e[8,3] e[11,2]+e[6,1] e[6,2] e[9,3] e[11,2]+e[6,2] e[7,1] e[9,3] e[11,2]+e[7,1] e[7,2] e[9,3] e[11,2]+e[6,2] e[8,1] e[9,3] e[11,2]+e[7,2] e[8,1] e[9,3] e[11,2]+e[8,1] e[8,2] e[9,3] e[11,2]+e[6,1] e[6,2] e[10,3] e[11,2]+e[6,2] e[7,1] e[10,3] e[11,2]+e[7,1] e[7,2] e[10,3] e[11,2]+e[6,2] e[8,1] e[10,3] e[11,2]+e[7,2] e[8,1] e[10,3] e[11,2]+e[8,1] e[8,2] e[10,3] e[11,2]+e[6,1] e[6,2] e[11,2] e[11,3]+e[6,2] e[7,1] e[11,2] e[11,3]+e[7,1] e[7,2] e[11,2] e[11,3]+e[6,2] e[8,1] e[11,2] e[11,3]+e[7,2] e[8,1] e[11,2] e[11,3]+e[8,1] e[8,2] e[11,2] e[11,3]+e[6,1] e[6,2] e[7,3] e[12,2]+e[6,2] e[7,1] e[7,3] e[12,2]+e[6,2] e[7,3] e[8,1] e[12,2]+e[6,1] e[6,2] e[8,3] e[12,2]+e[6,2] e[7,1] e[8,3] e[12,2]+e[7,1] e[7,2] e[8,3] e[12,2]+e[6,2] e[8,1] e[8,3] e[12,2]+e[7,2] e[8,1] e[8,3] e[12,2]+e[6,1] e[6,2] e[9,3] e[12,2]+e[6,2] e[7,1] e[9,3] e[12,2]+e[7,1] e[7,2] e[9,3] e[12,2]+e[6,2] e[8,1] e[9,3] e[12,2]+e[7,2] e[8,1] e[9,3] e[12,2]+e[8,1] e[8,2] e[9,3] e[12,2]+e[6,1] e[6,2] e[10,3] e[12,2]+e[6,2] e[7,1] e[10,3] e[12,2]+e[7,1] e[7,2] e[10,3] e[12,2]+e[6,2] e[8,1] e[10,3] e[12,2]+e[7,2] e[8,1] e[10,3] e[12,2]+e[8,1] e[8,2] e[10,3] e[12,2]+e[6,1] e[6,2] e[11,3] e[12,2]+e[6,2] e[7,1] e[11,3] e[12,2]+e[7,1] e[7,2] e[11,3] e[12,2]+e[6,2] e[8,1] e[11,3] e[12,2]+e[7,2] e[8,1] e[11,3] e[12,2]+e[8,1] e[8,2] e[11,3] e[12,2]+e[6,1] e[6,2] e[12,2] e[12,3]+e[6,2] e[7,1] e[12,2] e[12,3]+e[7,1] e[7,2] e[12,2] e[12,3]+e[6,2] e[8,1] e[12,2] e[12,3]+e[7,2] e[8,1] e[12,2] e[12,3]+e[8,1] e[8,2] e[12,2] e[12,3])+(e[9,1]+e[10,1]+e[11,1]+e[12,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))))+(\[Alpha]2 \[Beta]1 e[7,1] e[8,1] e[8,2] e[9,1] e[9,2] e[9,3] (e[10,1] e[11,2] (e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) e[12,3]+e[11,1] e[12,2] (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3]+e[6,2] e[9,1] e[12,3]+e[7,2] e[9,1] e[12,3]+e[8,2] e[9,1] e[12,3]+e[9,1] e[9,2] e[12,3])-(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3]+e[6,2] e[7,3] e[12,1]+e[6,2] e[8,3] e[12,1]+e[7,2] e[8,3] e[12,1]+e[6,2] e[9,3] e[12,1]+e[7,2] e[9,3] e[12,1]+e[8,2] e[9,3] e[12,1]+e[6,2] e[10,3] e[12,1]+e[7,2] e[10,3] e[12,1]+e[8,2] e[10,3] e[12,1]+e[9,2] e[10,3] e[12,1]+e[6,2] e[11,3] e[12,1]+e[7,2] e[11,3] e[12,1]+e[8,2] e[11,3] e[12,1]+e[9,2] e[11,3] e[12,1]+e[10,2] e[11,3] e[12,1]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3]+e[6,2] e[9,1] e[12,3]+e[7,2] e[9,1] e[12,3]+e[8,2] e[9,1] e[12,3]+e[9,1] e[9,2] e[12,3]+e[6,2] e[10,1] e[12,3]+e[7,2] e[10,1] e[12,3]+e[8,2] e[10,1] e[12,3]+e[9,2] e[10,1] e[12,3]+e[10,1] e[10,2] e[12,3]+e[6,2] e[11,1] e[12,3]+e[7,2] e[11,1] e[12,3]+e[8,2] e[11,1] e[12,3]+e[9,2] e[11,1] e[12,3]+e[10,2] e[11,1] e[12,3]+e[11,1] e[11,2] e[12,3]+e[6,2] e[12,1] e[12,3]+e[7,2] e[12,1] e[12,3]+e[8,2] e[12,1] e[12,3]+e[9,2] e[12,1] e[12,3]+e[10,2] e[12,1] e[12,3]+e[11,2] e[12,1] e[12,3])-(e[11,1]+e[12,1]) (e[6,1] e[6,2] e[7,2] e[7,3]+e[6,1] e[6,2] e[7,3] e[8,2]+e[6,2] e[7,1] e[7,3] e[8,2]+e[6,1] e[6,2] e[8,2] e[8,3]+e[6,2] e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,1] e[6,2] e[7,3] e[9,2]+e[6,2] e[7,1] e[7,3] e[9,2]+e[6,2] e[7,3] e[8,1] e[9,2]+e[6,1] e[6,2] e[8,3] e[9,2]+e[6,2] e[7,1] e[8,3] e[9,2]+e[7,1] e[7,2] e[8,3] e[9,2]+e[6,2] e[8,1] e[8,3] e[9,2]+e[7,2] e[8,1] e[8,3] e[9,2]+e[6,1] e[6,2] e[9,2] e[9,3]+e[6,2] e[7,1] e[9,2] e[9,3]+e[7,1] e[7,2] e[9,2] e[9,3]+e[6,2] e[8,1] e[9,2] e[9,3]+e[7,2] e[8,1] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,2] e[9,3]+e[6,1] e[6,2] e[7,3] e[10,2]+e[6,2] e[7,1] e[7,3] e[10,2]+e[6,2] e[7,3] e[8,1] e[10,2]+e[6,1] e[6,2] e[8,3] e[10,2]+e[6,2] e[7,1] e[8,3] e[10,2]+e[7,1] e[7,2] e[8,3] e[10,2]+e[6,2] e[8,1] e[8,3] e[10,2]+e[7,2] e[8,1] e[8,3] e[10,2]+e[6,2] e[7,3] e[9,1] e[10,2]+e[6,2] e[8,3] e[9,1] e[10,2]+e[7,2] e[8,3] e[9,1] e[10,2]+e[6,1] e[6,2] e[9,3] e[10,2]+e[6,2] e[7,1] e[9,3] e[10,2]+e[7,1] e[7,2] e[9,3] e[10,2]+e[6,2] e[8,1] e[9,3] e[10,2]+e[7,2] e[8,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[9,3] e[10,2]+e[6,2] e[9,1] e[9,3] e[10,2]+e[7,2] e[9,1] e[9,3] e[10,2]+e[8,2] e[9,1] e[9,3] e[10,2]+e[6,1] e[6,2] e[10,2] e[10,3]+e[6,2] e[7,1] e[10,2] e[10,3]+e[7,1] e[7,2] e[10,2] e[10,3]+e[6,2] e[8,1] e[10,2] e[10,3]+e[7,2] e[8,1] e[10,2] e[10,3]+e[8,1] e[8,2] e[10,2] e[10,3]+e[6,2] e[9,1] e[10,2] e[10,3]+e[7,2] e[9,1] e[10,2] e[10,3]+e[8,2] e[9,1] e[10,2] e[10,3]+e[9,1] e[9,2] e[10,2] e[10,3]+e[6,1] e[6,2] e[7,3] e[11,2]+e[6,2] e[7,1] e[7,3] e[11,2]+e[6,2] e[7,3] e[8,1] e[11,2]+e[6,1] e[6,2] e[8,3] e[11,2]+e[6,2] e[7,1] e[8,3] e[11,2]+e[7,1] e[7,2] e[8,3] e[11,2]+e[6,2] e[8,1] e[8,3] e[11,2]+e[7,2] e[8,1] e[8,3] e[11,2]+e[6,2] e[7,3] e[9,1] e[11,2]+e[6,2] e[8,3] e[9,1] e[11,2]+e[7,2] e[8,3] e[9,1] e[11,2]+e[6,1] e[6,2] e[9,3] e[11,2]+e[6,2] e[7,1] e[9,3] e[11,2]+e[7,1] e[7,2] e[9,3] e[11,2]+e[6,2] e[8,1] e[9,3] e[11,2]+e[7,2] e[8,1] e[9,3] e[11,2]+e[8,1] e[8,2] e[9,3] e[11,2]+e[6,2] e[9,1] e[9,3] e[11,2]+e[7,2] e[9,1] e[9,3] e[11,2]+e[8,2] e[9,1] e[9,3] e[11,2]+e[6,1] e[6,2] e[10,3] e[11,2]+e[6,2] e[7,1] e[10,3] e[11,2]+e[7,1] e[7,2] e[10,3] e[11,2]+e[6,2] e[8,1] e[10,3] e[11,2]+e[7,2] e[8,1] e[10,3] e[11,2]+e[8,1] e[8,2] e[10,3] e[11,2]+e[6,2] e[9,1] e[10,3] e[11,2]+e[7,2] e[9,1] e[10,3] e[11,2]+e[8,2] e[9,1] e[10,3] e[11,2]+e[9,1] e[9,2] e[10,3] e[11,2]+e[6,1] e[6,2] e[11,2] e[11,3]+e[6,2] e[7,1] e[11,2] e[11,3]+e[7,1] e[7,2] e[11,2] e[11,3]+e[6,2] e[8,1] e[11,2] e[11,3]+e[7,2] e[8,1] e[11,2] e[11,3]+e[8,1] e[8,2] e[11,2] e[11,3]+e[6,2] e[9,1] e[11,2] e[11,3]+e[7,2] e[9,1] e[11,2] e[11,3]+e[8,2] e[9,1] e[11,2] e[11,3]+e[9,1] e[9,2] e[11,2] e[11,3]+e[6,1] e[6,2] e[7,3] e[12,2]+e[6,2] e[7,1] e[7,3] e[12,2]+e[6,2] e[7,3] e[8,1] e[12,2]+e[6,1] e[6,2] e[8,3] e[12,2]+e[6,2] e[7,1] e[8,3] e[12,2]+e[7,1] e[7,2] e[8,3] e[12,2]+e[6,2] e[8,1] e[8,3] e[12,2]+e[7,2] e[8,1] e[8,3] e[12,2]+e[6,2] e[7,3] e[9,1] e[12,2]+e[6,2] e[8,3] e[9,1] e[12,2]+e[7,2] e[8,3] e[9,1] e[12,2]+e[6,1] e[6,2] e[9,3] e[12,2]+e[6,2] e[7,1] e[9,3] e[12,2]+e[7,1] e[7,2] e[9,3] e[12,2]+e[6,2] e[8,1] e[9,3] e[12,2]+e[7,2] e[8,1] e[9,3] e[12,2]+e[8,1] e[8,2] e[9,3] e[12,2]+e[6,2] e[9,1] e[9,3] e[12,2]+e[7,2] e[9,1] e[9,3] e[12,2]+e[8,2] e[9,1] e[9,3] e[12,2]+e[6,1] e[6,2] e[10,3] e[12,2]+e[6,2] e[7,1] e[10,3] e[12,2]+e[7,1] e[7,2] e[10,3] e[12,2]+e[6,2] e[8,1] e[10,3] e[12,2]+e[7,2] e[8,1] e[10,3] e[12,2]+e[8,1] e[8,2] e[10,3] e[12,2]+e[6,2] e[9,1] e[10,3] e[12,2]+e[7,2] e[9,1] e[10,3] e[12,2]+e[8,2] e[9,1] e[10,3] e[12,2]+e[9,1] e[9,2] e[10,3] e[12,2]+e[6,1] e[6,2] e[11,3] e[12,2]+e[6,2] e[7,1] e[11,3] e[12,2]+e[7,1] e[7,2] e[11,3] e[12,2]+e[6,2] e[8,1] e[11,3] e[12,2]+e[7,2] e[8,1] e[11,3] e[12,2]+e[8,1] e[8,2] e[11,3] e[12,2]+e[6,2] e[9,1] e[11,3] e[12,2]+e[7,2] e[9,1] e[11,3] e[12,2]+e[8,2] e[9,1] e[11,3] e[12,2]+e[9,1] e[9,2] e[11,3] e[12,2]+e[6,1] e[6,2] e[12,2] e[12,3]+e[6,2] e[7,1] e[12,2] e[12,3]+e[7,1] e[7,2] e[12,2] e[12,3]+e[6,2] e[8,1] e[12,2] e[12,3]+e[7,2] e[8,1] e[12,2] e[12,3]+e[8,1] e[8,2] e[12,2] e[12,3]+e[6,2] e[9,1] e[12,2] e[12,3]+e[7,2] e[9,1] e[12,2] e[12,3]+e[8,2] e[9,1] e[12,2] e[12,3]+e[9,1] e[9,2] e[12,2] e[12,3])+(e[10,1]+e[11,1]+e[12,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))))/((e[7,1] e[8,1] e[8,2] e[9,2] e[9,3] e[10,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[10,1] e[10,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[10,1] e[10,2]+e[7,1] e[8,1] e[8,2] e[10,1] e[10,2] e[10,3]+e[7,1] e[8,2] e[9,1] e[10,1] e[10,2] e[10,3]+e[7,1] e[9,1] e[9,2] e[10,1] e[10,2] e[10,3]) (-(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]) e[10,1] e[11,2] e[12,3]+(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3])+(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[9,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3]+e[6,2] e[7,3] e[12,1]+e[6,2] e[8,3] e[12,1]+e[7,2] e[8,3] e[12,1]+e[6,2] e[9,3] e[12,1]+e[7,2] e[9,3] e[12,1]+e[8,2] e[9,3] e[12,1]+e[6,2] e[10,3] e[12,1]+e[7,2] e[10,3] e[12,1]+e[8,2] e[10,3] e[12,1]+e[9,2] e[10,3] e[12,1]+e[6,2] e[11,3] e[12,1]+e[7,2] e[11,3] e[12,1]+e[8,2] e[11,3] e[12,1]+e[9,2] e[11,3] e[12,1]+e[10,2] e[11,3] e[12,1]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3]+e[6,2] e[9,1] e[12,3]+e[7,2] e[9,1] e[12,3]+e[8,2] e[9,1] e[12,3]+e[9,1] e[9,2] e[12,3]+e[6,2] e[10,1] e[12,3]+e[7,2] e[10,1] e[12,3]+e[8,2] e[10,1] e[12,3]+e[9,2] e[10,1] e[12,3]+e[10,1] e[10,2] e[12,3]+e[6,2] e[11,1] e[12,3]+e[7,2] e[11,1] e[12,3]+e[8,2] e[11,1] e[12,3]+e[9,2] e[11,1] e[12,3]+e[10,2] e[11,1] e[12,3]+e[11,1] e[11,2] e[12,3]+e[6,2] e[12,1] e[12,3]+e[7,2] e[12,1] e[12,3]+e[8,2] e[12,1] e[12,3]+e[9,2] e[12,1] e[12,3]+e[10,2] e[12,1] e[12,3]+e[11,2] e[12,1] e[12,3])-(e[10,1]+e[11,1]+e[12,1]) (e[6,1] e[6,2] e[7,2] e[7,3]+e[6,1] e[6,2] e[7,3] e[8,2]+e[6,2] e[7,1] e[7,3] e[8,2]+e[6,1] e[6,2] e[8,2] e[8,3]+e[6,2] e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,1] e[6,2] e[7,3] e[9,2]+e[6,2] e[7,1] e[7,3] e[9,2]+e[6,2] e[7,3] e[8,1] e[9,2]+e[6,1] e[6,2] e[8,3] e[9,2]+e[6,2] e[7,1] e[8,3] e[9,2]+e[7,1] e[7,2] e[8,3] e[9,2]+e[6,2] e[8,1] e[8,3] e[9,2]+e[7,2] e[8,1] e[8,3] e[9,2]+e[6,1] e[6,2] e[9,2] e[9,3]+e[6,2] e[7,1] e[9,2] e[9,3]+e[7,1] e[7,2] e[9,2] e[9,3]+e[6,2] e[8,1] e[9,2] e[9,3]+e[7,2] e[8,1] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,2] e[9,3]+e[6,1] e[6,2] e[7,3] e[10,2]+e[6,2] e[7,1] e[7,3] e[10,2]+e[6,2] e[7,3] e[8,1] e[10,2]+e[6,1] e[6,2] e[8,3] e[10,2]+e[6,2] e[7,1] e[8,3] e[10,2]+e[7,1] e[7,2] e[8,3] e[10,2]+e[6,2] e[8,1] e[8,3] e[10,2]+e[7,2] e[8,1] e[8,3] e[10,2]+e[6,1] e[6,2] e[9,3] e[10,2]+e[6,2] e[7,1] e[9,3] e[10,2]+e[7,1] e[7,2] e[9,3] e[10,2]+e[6,2] e[8,1] e[9,3] e[10,2]+e[7,2] e[8,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[9,3] e[10,2]+e[6,1] e[6,2] e[10,2] e[10,3]+e[6,2] e[7,1] e[10,2] e[10,3]+e[7,1] e[7,2] e[10,2] e[10,3]+e[6,2] e[8,1] e[10,2] e[10,3]+e[7,2] e[8,1] e[10,2] e[10,3]+e[8,1] e[8,2] e[10,2] e[10,3]+e[6,1] e[6,2] e[7,3] e[11,2]+e[6,2] e[7,1] e[7,3] e[11,2]+e[6,2] e[7,3] e[8,1] e[11,2]+e[6,1] e[6,2] e[8,3] e[11,2]+e[6,2] e[7,1] e[8,3] e[11,2]+e[7,1] e[7,2] e[8,3] e[11,2]+e[6,2] e[8,1] e[8,3] e[11,2]+e[7,2] e[8,1] e[8,3] e[11,2]+e[6,1] e[6,2] e[9,3] e[11,2]+e[6,2] e[7,1] e[9,3] e[11,2]+e[7,1] e[7,2] e[9,3] e[11,2]+e[6,2] e[8,1] e[9,3] e[11,2]+e[7,2] e[8,1] e[9,3] e[11,2]+e[8,1] e[8,2] e[9,3] e[11,2]+e[6,1] e[6,2] e[10,3] e[11,2]+e[6,2] e[7,1] e[10,3] e[11,2]+e[7,1] e[7,2] e[10,3] e[11,2]+e[6,2] e[8,1] e[10,3] e[11,2]+e[7,2] e[8,1] e[10,3] e[11,2]+e[8,1] e[8,2] e[10,3] e[11,2]+e[6,1] e[6,2] e[11,2] e[11,3]+e[6,2] e[7,1] e[11,2] e[11,3]+e[7,1] e[7,2] e[11,2] e[11,3]+e[6,2] e[8,1] e[11,2] e[11,3]+e[7,2] e[8,1] e[11,2] e[11,3]+e[8,1] e[8,2] e[11,2] e[11,3]+e[6,1] e[6,2] e[7,3] e[12,2]+e[6,2] e[7,1] e[7,3] e[12,2]+e[6,2] e[7,3] e[8,1] e[12,2]+e[6,1] e[6,2] e[8,3] e[12,2]+e[6,2] e[7,1] e[8,3] e[12,2]+e[7,1] e[7,2] e[8,3] e[12,2]+e[6,2] e[8,1] e[8,3] e[12,2]+e[7,2] e[8,1] e[8,3] e[12,2]+e[6,1] e[6,2] e[9,3] e[12,2]+e[6,2] e[7,1] e[9,3] e[12,2]+e[7,1] e[7,2] e[9,3] e[12,2]+e[6,2] e[8,1] e[9,3] e[12,2]+e[7,2] e[8,1] e[9,3] e[12,2]+e[8,1] e[8,2] e[9,3] e[12,2]+e[6,1] e[6,2] e[10,3] e[12,2]+e[6,2] e[7,1] e[10,3] e[12,2]+e[7,1] e[7,2] e[10,3] e[12,2]+e[6,2] e[8,1] e[10,3] e[12,2]+e[7,2] e[8,1] e[10,3] e[12,2]+e[8,1] e[8,2] e[10,3] e[12,2]+e[6,1] e[6,2] e[11,3] e[12,2]+e[6,2] e[7,1] e[11,3] e[12,2]+e[7,1] e[7,2] e[11,3] e[12,2]+e[6,2] e[8,1] e[11,3] e[12,2]+e[7,2] e[8,1] e[11,3] e[12,2]+e[8,1] e[8,2] e[11,3] e[12,2]+e[6,1] e[6,2] e[12,2] e[12,3]+e[6,2] e[7,1] e[12,2] e[12,3]+e[7,1] e[7,2] e[12,2] e[12,3]+e[6,2] e[8,1] e[12,2] e[12,3]+e[7,2] e[8,1] e[12,2] e[12,3]+e[8,1] e[8,2] e[12,2] e[12,3])+(e[9,1]+e[10,1]+e[11,1]+e[12,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))))+(\[Alpha]1 \[Beta]2 (-e[10,1] e[11,2] (1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) e[12,3]+e[10,1] e[11,2] (-e[9,1] e[10,2]-e[9,1] e[11,2]-e[10,1] e[11,2]-e[9,1] e[12,2]-e[10,1] e[12,2]-e[11,1] e[12,2]+(e[9,1]+e[10,1]+e[11,1]+e[12,1]) (1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2])) e[12,3]+(1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[9,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[9,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))+(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[6,2] e[12,3]-e[7,2] e[12,3]-e[6,1] e[7,2] e[12,3]-e[8,2] e[12,3]-e[6,1] e[8,2] e[12,3]-e[7,1] e[8,2] e[12,3]-e[9,2] e[12,3]-e[6,1] e[9,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[10,2] e[12,3]-e[6,1] e[10,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[11,2] e[12,3]-e[6,1] e[11,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))-(e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[6,2] e[12,3]-e[7,2] e[12,3]-e[6,1] e[7,2] e[12,3]-e[8,2] e[12,3]-e[6,1] e[8,2] e[12,3]-e[7,1] e[8,2] e[12,3]-e[9,2] e[12,3]-e[6,1] e[9,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[10,2] e[12,3]-e[6,1] e[10,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[11,2] e[12,3]-e[6,1] e[11,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))+(e[10,1]+e[11,1]+e[12,1]) ((e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[9,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))-(e[10,1]+e[11,1]+e[12,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))+(e[9,1]+e[10,1]+e[11,1]+e[12,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))) ((e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,1] e[6,2] e[8,3]+e[6,1] e[6,2] e[9,3]+e[6,1] e[6,2] e[10,3]+e[6,1] e[6,2] e[11,3]+e[6,1] e[6,2] e[12,3])-e[6,1] e[6,2] (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3]+e[6,2] e[7,3] e[12,1]+e[6,2] e[8,3] e[12,1]+e[7,2] e[8,3] e[12,1]+e[6,2] e[9,3] e[12,1]+e[7,2] e[9,3] e[12,1]+e[8,2] e[9,3] e[12,1]+e[6,2] e[10,3] e[12,1]+e[7,2] e[10,3] e[12,1]+e[8,2] e[10,3] e[12,1]+e[9,2] e[10,3] e[12,1]+e[6,2] e[11,3] e[12,1]+e[7,2] e[11,3] e[12,1]+e[8,2] e[11,3] e[12,1]+e[9,2] e[11,3] e[12,1]+e[10,2] e[11,3] e[12,1]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3]+e[6,2] e[9,1] e[12,3]+e[7,2] e[9,1] e[12,3]+e[8,2] e[9,1] e[12,3]+e[9,1] e[9,2] e[12,3]+e[6,2] e[10,1] e[12,3]+e[7,2] e[10,1] e[12,3]+e[8,2] e[10,1] e[12,3]+e[9,2] e[10,1] e[12,3]+e[10,1] e[10,2] e[12,3]+e[6,2] e[11,1] e[12,3]+e[7,2] e[11,1] e[12,3]+e[8,2] e[11,1] e[12,3]+e[9,2] e[11,1] e[12,3]+e[10,2] e[11,1] e[12,3]+e[11,1] e[11,2] e[12,3]+e[6,2] e[12,1] e[12,3]+e[7,2] e[12,1] e[12,3]+e[8,2] e[12,1] e[12,3]+e[9,2] e[12,1] e[12,3]+e[10,2] e[12,1] e[12,3]+e[11,2] e[12,1] e[12,3])+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))-(e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])+(e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))))/(((e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[7,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[7,1] e[8,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[7,1] e[8,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[6,2] e[12,3]-e[7,2] e[12,3]-e[6,1] e[7,2] e[12,3]-e[8,2] e[12,3]-e[6,1] e[8,2] e[12,3]-e[7,1] e[8,2] e[12,3]-e[9,2] e[12,3]-e[6,1] e[9,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[10,2] e[12,3]-e[6,1] e[10,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[11,2] e[12,3]-e[6,1] e[11,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[6,2] e[12,3]-e[7,2] e[12,3]-e[6,1] e[7,2] e[12,3]-e[8,2] e[12,3]-e[6,1] e[8,2] e[12,3]-e[7,1] e[8,2] e[12,3]-e[9,2] e[12,3]-e[6,1] e[9,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[10,2] e[12,3]-e[6,1] e[10,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[11,2] e[12,3]-e[6,1] e[11,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))+(e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) ((e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))-(e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))) (-(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]) e[10,1] e[11,2] e[12,3]+(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3])+(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[9,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3]+e[6,2] e[7,3] e[12,1]+e[6,2] e[8,3] e[12,1]+e[7,2] e[8,3] e[12,1]+e[6,2] e[9,3] e[12,1]+e[7,2] e[9,3] e[12,1]+e[8,2] e[9,3] e[12,1]+e[6,2] e[10,3] e[12,1]+e[7,2] e[10,3] e[12,1]+e[8,2] e[10,3] e[12,1]+e[9,2] e[10,3] e[12,1]+e[6,2] e[11,3] e[12,1]+e[7,2] e[11,3] e[12,1]+e[8,2] e[11,3] e[12,1]+e[9,2] e[11,3] e[12,1]+e[10,2] e[11,3] e[12,1]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3]+e[6,2] e[9,1] e[12,3]+e[7,2] e[9,1] e[12,3]+e[8,2] e[9,1] e[12,3]+e[9,1] e[9,2] e[12,3]+e[6,2] e[10,1] e[12,3]+e[7,2] e[10,1] e[12,3]+e[8,2] e[10,1] e[12,3]+e[9,2] e[10,1] e[12,3]+e[10,1] e[10,2] e[12,3]+e[6,2] e[11,1] e[12,3]+e[7,2] e[11,1] e[12,3]+e[8,2] e[11,1] e[12,3]+e[9,2] e[11,1] e[12,3]+e[10,2] e[11,1] e[12,3]+e[11,1] e[11,2] e[12,3]+e[6,2] e[12,1] e[12,3]+e[7,2] e[12,1] e[12,3]+e[8,2] e[12,1] e[12,3]+e[9,2] e[12,1] e[12,3]+e[10,2] e[12,1] e[12,3]+e[11,2] e[12,1] e[12,3])-(e[10,1]+e[11,1]+e[12,1]) (e[6,1] e[6,2] e[7,2] e[7,3]+e[6,1] e[6,2] e[7,3] e[8,2]+e[6,2] e[7,1] e[7,3] e[8,2]+e[6,1] e[6,2] e[8,2] e[8,3]+e[6,2] e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,1] e[6,2] e[7,3] e[9,2]+e[6,2] e[7,1] e[7,3] e[9,2]+e[6,2] e[7,3] e[8,1] e[9,2]+e[6,1] e[6,2] e[8,3] e[9,2]+e[6,2] e[7,1] e[8,3] e[9,2]+e[7,1] e[7,2] e[8,3] e[9,2]+e[6,2] e[8,1] e[8,3] e[9,2]+e[7,2] e[8,1] e[8,3] e[9,2]+e[6,1] e[6,2] e[9,2] e[9,3]+e[6,2] e[7,1] e[9,2] e[9,3]+e[7,1] e[7,2] e[9,2] e[9,3]+e[6,2] e[8,1] e[9,2] e[9,3]+e[7,2] e[8,1] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,2] e[9,3]+e[6,1] e[6,2] e[7,3] e[10,2]+e[6,2] e[7,1] e[7,3] e[10,2]+e[6,2] e[7,3] e[8,1] e[10,2]+e[6,1] e[6,2] e[8,3] e[10,2]+e[6,2] e[7,1] e[8,3] e[10,2]+e[7,1] e[7,2] e[8,3] e[10,2]+e[6,2] e[8,1] e[8,3] e[10,2]+e[7,2] e[8,1] e[8,3] e[10,2]+e[6,1] e[6,2] e[9,3] e[10,2]+e[6,2] e[7,1] e[9,3] e[10,2]+e[7,1] e[7,2] e[9,3] e[10,2]+e[6,2] e[8,1] e[9,3] e[10,2]+e[7,2] e[8,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[9,3] e[10,2]+e[6,1] e[6,2] e[10,2] e[10,3]+e[6,2] e[7,1] e[10,2] e[10,3]+e[7,1] e[7,2] e[10,2] e[10,3]+e[6,2] e[8,1] e[10,2] e[10,3]+e[7,2] e[8,1] e[10,2] e[10,3]+e[8,1] e[8,2] e[10,2] e[10,3]+e[6,1] e[6,2] e[7,3] e[11,2]+e[6,2] e[7,1] e[7,3] e[11,2]+e[6,2] e[7,3] e[8,1] e[11,2]+e[6,1] e[6,2] e[8,3] e[11,2]+e[6,2] e[7,1] e[8,3] e[11,2]+e[7,1] e[7,2] e[8,3] e[11,2]+e[6,2] e[8,1] e[8,3] e[11,2]+e[7,2] e[8,1] e[8,3] e[11,2]+e[6,1] e[6,2] e[9,3] e[11,2]+e[6,2] e[7,1] e[9,3] e[11,2]+e[7,1] e[7,2] e[9,3] e[11,2]+e[6,2] e[8,1] e[9,3] e[11,2]+e[7,2] e[8,1] e[9,3] e[11,2]+e[8,1] e[8,2] e[9,3] e[11,2]+e[6,1] e[6,2] e[10,3] e[11,2]+e[6,2] e[7,1] e[10,3] e[11,2]+e[7,1] e[7,2] e[10,3] e[11,2]+e[6,2] e[8,1] e[10,3] e[11,2]+e[7,2] e[8,1] e[10,3] e[11,2]+e[8,1] e[8,2] e[10,3] e[11,2]+e[6,1] e[6,2] e[11,2] e[11,3]+e[6,2] e[7,1] e[11,2] e[11,3]+e[7,1] e[7,2] e[11,2] e[11,3]+e[6,2] e[8,1] e[11,2] e[11,3]+e[7,2] e[8,1] e[11,2] e[11,3]+e[8,1] e[8,2] e[11,2] e[11,3]+e[6,1] e[6,2] e[7,3] e[12,2]+e[6,2] e[7,1] e[7,3] e[12,2]+e[6,2] e[7,3] e[8,1] e[12,2]+e[6,1] e[6,2] e[8,3] e[12,2]+e[6,2] e[7,1] e[8,3] e[12,2]+e[7,1] e[7,2] e[8,3] e[12,2]+e[6,2] e[8,1] e[8,3] e[12,2]+e[7,2] e[8,1] e[8,3] e[12,2]+e[6,1] e[6,2] e[9,3] e[12,2]+e[6,2] e[7,1] e[9,3] e[12,2]+e[7,1] e[7,2] e[9,3] e[12,2]+e[6,2] e[8,1] e[9,3] e[12,2]+e[7,2] e[8,1] e[9,3] e[12,2]+e[8,1] e[8,2] e[9,3] e[12,2]+e[6,1] e[6,2] e[10,3] e[12,2]+e[6,2] e[7,1] e[10,3] e[12,2]+e[7,1] e[7,2] e[10,3] e[12,2]+e[6,2] e[8,1] e[10,3] e[12,2]+e[7,2] e[8,1] e[10,3] e[12,2]+e[8,1] e[8,2] e[10,3] e[12,2]+e[6,1] e[6,2] e[11,3] e[12,2]+e[6,2] e[7,1] e[11,3] e[12,2]+e[7,1] e[7,2] e[11,3] e[12,2]+e[6,2] e[8,1] e[11,3] e[12,2]+e[7,2] e[8,1] e[11,3] e[12,2]+e[8,1] e[8,2] e[11,3] e[12,2]+e[6,1] e[6,2] e[12,2] e[12,3]+e[6,2] e[7,1] e[12,2] e[12,3]+e[7,1] e[7,2] e[12,2] e[12,3]+e[6,2] e[8,1] e[12,2] e[12,3]+e[7,2] e[8,1] e[12,2] e[12,3]+e[8,1] e[8,2] e[12,2] e[12,3])+(e[9,1]+e[10,1]+e[11,1]+e[12,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))))+((\[Alpha]1 \[Beta]1+\[Alpha]0 (\[Alpha]1+\[Beta]1)) e[7,1] e[8,1] e[8,2] e[9,1] e[9,2] e[9,3] (e[10,1] e[11,2] (1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) e[12,3]+e[11,1] e[12,2] (e[6,3]+e[6,1] e[6,3]+e[6,3] e[7,1]+e[7,3]+e[6,1] e[7,3]+e[6,1] e[6,2] e[7,3]+e[7,1] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,3] e[8,1]+e[7,3] e[8,1]+e[6,2] e[7,3] e[8,1]+e[8,3]+e[6,1] e[8,3]+e[6,1] e[6,2] e[8,3]+e[7,1] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[8,1] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,3] e[9,1]+e[7,3] e[9,1]+e[6,2] e[7,3] e[9,1]+e[8,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[9,3]+e[6,1] e[9,3]+e[6,1] e[6,2] e[9,3]+e[7,1] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[8,1] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[9,1] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[10,3]+e[6,1] e[10,3]+e[6,1] e[6,2] e[10,3]+e[7,1] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[8,1] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[9,1] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[11,3]+e[6,1] e[11,3]+e[6,1] e[6,2] e[11,3]+e[7,1] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[8,1] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[9,1] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[12,3]+e[6,1] e[12,3]+e[6,1] e[6,2] e[12,3]+e[7,1] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[8,1] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3]+e[9,1] e[12,3]+e[6,2] e[9,1] e[12,3]+e[7,2] e[9,1] e[12,3]+e[8,2] e[9,1] e[12,3]+e[9,1] e[9,2] e[12,3])-(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[6,2] e[12,3]-e[7,2] e[12,3]-e[6,1] e[7,2] e[12,3]-e[8,2] e[12,3]-e[6,1] e[8,2] e[12,3]-e[7,1] e[8,2] e[12,3]-e[9,2] e[12,3]-e[6,1] e[9,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[10,2] e[12,3]-e[6,1] e[10,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[11,2] e[12,3]-e[6,1] e[11,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))+(e[10,1]+e[11,1]+e[12,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))-(e[11,1]+e[12,1]) (e[10,1] e[11,2] (1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) e[12,3]-(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])+(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))) ((e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,1] e[6,2] e[8,3]+e[6,1] e[6,2] e[9,3]+e[6,1] e[6,2] e[10,3]+e[6,1] e[6,2] e[11,3]+e[6,1] e[6,2] e[12,3])-e[6,1] e[6,2] (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3]+e[6,2] e[7,3] e[12,1]+e[6,2] e[8,3] e[12,1]+e[7,2] e[8,3] e[12,1]+e[6,2] e[9,3] e[12,1]+e[7,2] e[9,3] e[12,1]+e[8,2] e[9,3] e[12,1]+e[6,2] e[10,3] e[12,1]+e[7,2] e[10,3] e[12,1]+e[8,2] e[10,3] e[12,1]+e[9,2] e[10,3] e[12,1]+e[6,2] e[11,3] e[12,1]+e[7,2] e[11,3] e[12,1]+e[8,2] e[11,3] e[12,1]+e[9,2] e[11,3] e[12,1]+e[10,2] e[11,3] e[12,1]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3]+e[6,2] e[9,1] e[12,3]+e[7,2] e[9,1] e[12,3]+e[8,2] e[9,1] e[12,3]+e[9,1] e[9,2] e[12,3]+e[6,2] e[10,1] e[12,3]+e[7,2] e[10,1] e[12,3]+e[8,2] e[10,1] e[12,3]+e[9,2] e[10,1] e[12,3]+e[10,1] e[10,2] e[12,3]+e[6,2] e[11,1] e[12,3]+e[7,2] e[11,1] e[12,3]+e[8,2] e[11,1] e[12,3]+e[9,2] e[11,1] e[12,3]+e[10,2] e[11,1] e[12,3]+e[11,1] e[11,2] e[12,3]+e[6,2] e[12,1] e[12,3]+e[7,2] e[12,1] e[12,3]+e[8,2] e[12,1] e[12,3]+e[9,2] e[12,1] e[12,3]+e[10,2] e[12,1] e[12,3]+e[11,2] e[12,1] e[12,3])+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))-(e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])+(e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))))/((e[7,1] e[8,1] e[8,2] e[9,2] e[9,3] e[10,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[10,1] e[10,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[10,1] e[10,2]+e[7,1] e[8,1] e[8,2] e[10,1] e[10,2] e[10,3]+e[7,1] e[8,2] e[9,1] e[10,1] e[10,2] e[10,3]+e[7,1] e[9,1] e[9,2] e[10,1] e[10,2] e[10,3]) ((e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[7,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[7,1] e[8,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[7,1] e[8,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[6,2] e[12,3]-e[7,2] e[12,3]-e[6,1] e[7,2] e[12,3]-e[8,2] e[12,3]-e[6,1] e[8,2] e[12,3]-e[7,1] e[8,2] e[12,3]-e[9,2] e[12,3]-e[6,1] e[9,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[10,2] e[12,3]-e[6,1] e[10,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[11,2] e[12,3]-e[6,1] e[11,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[6,2] e[12,3]-e[7,2] e[12,3]-e[6,1] e[7,2] e[12,3]-e[8,2] e[12,3]-e[6,1] e[8,2] e[12,3]-e[7,1] e[8,2] e[12,3]-e[9,2] e[12,3]-e[6,1] e[9,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[10,2] e[12,3]-e[6,1] e[10,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[11,2] e[12,3]-e[6,1] e[11,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))+(e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) ((e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))-(e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))) (-(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]) e[10,1] e[11,2] e[12,3]+(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3])+(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) (e[9,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])-(e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[6,2] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,2] e[7,3] e[8,1]+e[6,1] e[6,2] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,2] e[7,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[6,1] e[6,2] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[6,2] e[7,3] e[10,1]+e[6,2] e[8,3] e[10,1]+e[7,2] e[8,3] e[10,1]+e[6,2] e[9,3] e[10,1]+e[7,2] e[9,3] e[10,1]+e[8,2] e[9,3] e[10,1]+e[6,1] e[6,2] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[6,2] e[10,1] e[10,3]+e[7,2] e[10,1] e[10,3]+e[8,2] e[10,1] e[10,3]+e[9,2] e[10,1] e[10,3]+e[6,2] e[7,3] e[11,1]+e[6,2] e[8,3] e[11,1]+e[7,2] e[8,3] e[11,1]+e[6,2] e[9,3] e[11,1]+e[7,2] e[9,3] e[11,1]+e[8,2] e[9,3] e[11,1]+e[6,2] e[10,3] e[11,1]+e[7,2] e[10,3] e[11,1]+e[8,2] e[10,3] e[11,1]+e[9,2] e[10,3] e[11,1]+e[6,1] e[6,2] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[6,2] e[10,1] e[11,3]+e[7,2] e[10,1] e[11,3]+e[8,2] e[10,1] e[11,3]+e[9,2] e[10,1] e[11,3]+e[10,1] e[10,2] e[11,3]+e[6,2] e[11,1] e[11,3]+e[7,2] e[11,1] e[11,3]+e[8,2] e[11,1] e[11,3]+e[9,2] e[11,1] e[11,3]+e[10,2] e[11,1] e[11,3]+e[6,2] e[7,3] e[12,1]+e[6,2] e[8,3] e[12,1]+e[7,2] e[8,3] e[12,1]+e[6,2] e[9,3] e[12,1]+e[7,2] e[9,3] e[12,1]+e[8,2] e[9,3] e[12,1]+e[6,2] e[10,3] e[12,1]+e[7,2] e[10,3] e[12,1]+e[8,2] e[10,3] e[12,1]+e[9,2] e[10,3] e[12,1]+e[6,2] e[11,3] e[12,1]+e[7,2] e[11,3] e[12,1]+e[8,2] e[11,3] e[12,1]+e[9,2] e[11,3] e[12,1]+e[10,2] e[11,3] e[12,1]+e[6,1] e[6,2] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3]+e[6,2] e[9,1] e[12,3]+e[7,2] e[9,1] e[12,3]+e[8,2] e[9,1] e[12,3]+e[9,1] e[9,2] e[12,3]+e[6,2] e[10,1] e[12,3]+e[7,2] e[10,1] e[12,3]+e[8,2] e[10,1] e[12,3]+e[9,2] e[10,1] e[12,3]+e[10,1] e[10,2] e[12,3]+e[6,2] e[11,1] e[12,3]+e[7,2] e[11,1] e[12,3]+e[8,2] e[11,1] e[12,3]+e[9,2] e[11,1] e[12,3]+e[10,2] e[11,1] e[12,3]+e[11,1] e[11,2] e[12,3]+e[6,2] e[12,1] e[12,3]+e[7,2] e[12,1] e[12,3]+e[8,2] e[12,1] e[12,3]+e[9,2] e[12,1] e[12,3]+e[10,2] e[12,1] e[12,3]+e[11,2] e[12,1] e[12,3])-(e[10,1]+e[11,1]+e[12,1]) (e[6,1] e[6,2] e[7,2] e[7,3]+e[6,1] e[6,2] e[7,3] e[8,2]+e[6,2] e[7,1] e[7,3] e[8,2]+e[6,1] e[6,2] e[8,2] e[8,3]+e[6,2] e[7,1] e[8,2] e[8,3]+e[7,1] e[7,2] e[8,2] e[8,3]+e[6,1] e[6,2] e[7,3] e[9,2]+e[6,2] e[7,1] e[7,3] e[9,2]+e[6,2] e[7,3] e[8,1] e[9,2]+e[6,1] e[6,2] e[8,3] e[9,2]+e[6,2] e[7,1] e[8,3] e[9,2]+e[7,1] e[7,2] e[8,3] e[9,2]+e[6,2] e[8,1] e[8,3] e[9,2]+e[7,2] e[8,1] e[8,3] e[9,2]+e[6,1] e[6,2] e[9,2] e[9,3]+e[6,2] e[7,1] e[9,2] e[9,3]+e[7,1] e[7,2] e[9,2] e[9,3]+e[6,2] e[8,1] e[9,2] e[9,3]+e[7,2] e[8,1] e[9,2] e[9,3]+e[8,1] e[8,2] e[9,2] e[9,3]+e[6,1] e[6,2] e[7,3] e[10,2]+e[6,2] e[7,1] e[7,3] e[10,2]+e[6,2] e[7,3] e[8,1] e[10,2]+e[6,1] e[6,2] e[8,3] e[10,2]+e[6,2] e[7,1] e[8,3] e[10,2]+e[7,1] e[7,2] e[8,3] e[10,2]+e[6,2] e[8,1] e[8,3] e[10,2]+e[7,2] e[8,1] e[8,3] e[10,2]+e[6,1] e[6,2] e[9,3] e[10,2]+e[6,2] e[7,1] e[9,3] e[10,2]+e[7,1] e[7,2] e[9,3] e[10,2]+e[6,2] e[8,1] e[9,3] e[10,2]+e[7,2] e[8,1] e[9,3] e[10,2]+e[8,1] e[8,2] e[9,3] e[10,2]+e[6,1] e[6,2] e[10,2] e[10,3]+e[6,2] e[7,1] e[10,2] e[10,3]+e[7,1] e[7,2] e[10,2] e[10,3]+e[6,2] e[8,1] e[10,2] e[10,3]+e[7,2] e[8,1] e[10,2] e[10,3]+e[8,1] e[8,2] e[10,2] e[10,3]+e[6,1] e[6,2] e[7,3] e[11,2]+e[6,2] e[7,1] e[7,3] e[11,2]+e[6,2] e[7,3] e[8,1] e[11,2]+e[6,1] e[6,2] e[8,3] e[11,2]+e[6,2] e[7,1] e[8,3] e[11,2]+e[7,1] e[7,2] e[8,3] e[11,2]+e[6,2] e[8,1] e[8,3] e[11,2]+e[7,2] e[8,1] e[8,3] e[11,2]+e[6,1] e[6,2] e[9,3] e[11,2]+e[6,2] e[7,1] e[9,3] e[11,2]+e[7,1] e[7,2] e[9,3] e[11,2]+e[6,2] e[8,1] e[9,3] e[11,2]+e[7,2] e[8,1] e[9,3] e[11,2]+e[8,1] e[8,2] e[9,3] e[11,2]+e[6,1] e[6,2] e[10,3] e[11,2]+e[6,2] e[7,1] e[10,3] e[11,2]+e[7,1] e[7,2] e[10,3] e[11,2]+e[6,2] e[8,1] e[10,3] e[11,2]+e[7,2] e[8,1] e[10,3] e[11,2]+e[8,1] e[8,2] e[10,3] e[11,2]+e[6,1] e[6,2] e[11,2] e[11,3]+e[6,2] e[7,1] e[11,2] e[11,3]+e[7,1] e[7,2] e[11,2] e[11,3]+e[6,2] e[8,1] e[11,2] e[11,3]+e[7,2] e[8,1] e[11,2] e[11,3]+e[8,1] e[8,2] e[11,2] e[11,3]+e[6,1] e[6,2] e[7,3] e[12,2]+e[6,2] e[7,1] e[7,3] e[12,2]+e[6,2] e[7,3] e[8,1] e[12,2]+e[6,1] e[6,2] e[8,3] e[12,2]+e[6,2] e[7,1] e[8,3] e[12,2]+e[7,1] e[7,2] e[8,3] e[12,2]+e[6,2] e[8,1] e[8,3] e[12,2]+e[7,2] e[8,1] e[8,3] e[12,2]+e[6,1] e[6,2] e[9,3] e[12,2]+e[6,2] e[7,1] e[9,3] e[12,2]+e[7,1] e[7,2] e[9,3] e[12,2]+e[6,2] e[8,1] e[9,3] e[12,2]+e[7,2] e[8,1] e[9,3] e[12,2]+e[8,1] e[8,2] e[9,3] e[12,2]+e[6,1] e[6,2] e[10,3] e[12,2]+e[6,2] e[7,1] e[10,3] e[12,2]+e[7,1] e[7,2] e[10,3] e[12,2]+e[6,2] e[8,1] e[10,3] e[12,2]+e[7,2] e[8,1] e[10,3] e[12,2]+e[8,1] e[8,2] e[10,3] e[12,2]+e[6,1] e[6,2] e[11,3] e[12,2]+e[6,2] e[7,1] e[11,3] e[12,2]+e[7,1] e[7,2] e[11,3] e[12,2]+e[6,2] e[8,1] e[11,3] e[12,2]+e[7,2] e[8,1] e[11,3] e[12,2]+e[8,1] e[8,2] e[11,3] e[12,2]+e[6,1] e[6,2] e[12,2] e[12,3]+e[6,2] e[7,1] e[12,2] e[12,3]+e[7,1] e[7,2] e[12,2] e[12,3]+e[6,2] e[8,1] e[12,2] e[12,3]+e[7,2] e[8,1] e[12,2] e[12,3]+e[8,1] e[8,2] e[12,2] e[12,3])+(e[9,1]+e[10,1]+e[11,1]+e[12,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))))))/((e[7,1]+e[6,2] e[7,1]+e[6,2] e[6,3] e[7,1]+e[7,1] e[7,2]+e[6,3] e[7,1] e[7,2]+e[7,1] e[7,2] e[7,3]) (e[7,1] e[8,1] e[8,2] e[9,2] e[9,3] e[11,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[10,2] e[11,1]+e[7,1] e[8,2] e[9,1] e[9,3] e[10,2] e[11,1]+e[7,1] e[8,1] e[8,2] e[10,2] e[10,3] e[11,1]+e[7,1] e[8,2] e[9,1] e[10,2] e[10,3] e[11,1]+e[7,1] e[9,1] e[9,2] e[10,2] e[10,3] e[11,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[9,3] e[10,1] e[11,1] e[11,2]+e[7,1] e[8,1] e[8,2] e[10,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[9,1] e[10,3] e[11,1] e[11,2]+e[7,1] e[9,1] e[9,2] e[10,3] e[11,1] e[11,2]+e[7,1] e[8,2] e[10,1] e[10,3] e[11,1] e[11,2]+e[7,1] e[9,2] e[10,1] e[10,3] e[11,1] e[11,2]+e[7,1] e[8,1] e[8,2] e[11,1] e[11,2] e[11,3]+e[7,1] e[8,2] e[9,1] e[11,1] e[11,2] e[11,3]+e[7,1] e[9,1] e[9,2] e[11,1] e[11,2] e[11,3]+e[7,1] e[8,2] e[10,1] e[11,1] e[11,2] e[11,3]+e[7,1] e[9,2] e[10,1] e[11,1] e[11,2] e[11,3]+e[7,1] e[10,1] e[10,2] e[11,1] e[11,2] e[11,3]+e[7,1] e[8,1] e[8,2] e[9,2] e[9,3] e[12,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[10,2] e[12,1]+e[7,1] e[8,2] e[9,1] e[9,3] e[10,2] e[12,1]+e[7,1] e[8,1] e[8,2] e[10,2] e[10,3] e[12,1]+e[7,1] e[8,2] e[9,1] e[10,2] e[10,3] e[12,1]+e[7,1] e[9,1] e[9,2] e[10,2] e[10,3] e[12,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[11,2] e[12,1]+e[7,1] e[8,2] e[9,1] e[9,3] e[11,2] e[12,1]+e[7,1] e[8,2] e[9,3] e[10,1] e[11,2] e[12,1]+e[7,1] e[8,1] e[8,2] e[10,3] e[11,2] e[12,1]+e[7,1] e[8,2] e[9,1] e[10,3] e[11,2] e[12,1]+e[7,1] e[9,1] e[9,2] e[10,3] e[11,2] e[12,1]+e[7,1] e[8,2] e[10,1] e[10,3] e[11,2] e[12,1]+e[7,1] e[9,2] e[10,1] e[10,3] e[11,2] e[12,1]+e[7,1] e[8,1] e[8,2] e[11,2] e[11,3] e[12,1]+e[7,1] e[8,2] e[9,1] e[11,2] e[11,3] e[12,1]+e[7,1] e[9,1] e[9,2] e[11,2] e[11,3] e[12,1]+e[7,1] e[8,2] e[10,1] e[11,2] e[11,3] e[12,1]+e[7,1] e[9,2] e[10,1] e[11,2] e[11,3] e[12,1]+e[7,1] e[10,1] e[10,2] e[11,2] e[11,3] e[12,1]+e[7,1] e[8,1] e[8,2] e[9,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[9,3] e[10,1] e[12,1] e[12,2]+e[7,1] e[8,1] e[8,2] e[10,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[9,1] e[10,3] e[12,1] e[12,2]+e[7,1] e[9,1] e[9,2] e[10,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[10,1] e[10,3] e[12,1] e[12,2]+e[7,1] e[9,2] e[10,1] e[10,3] e[12,1] e[12,2]+e[7,1] e[8,1] e[8,2] e[11,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[9,1] e[11,3] e[12,1] e[12,2]+e[7,1] e[9,1] e[9,2] e[11,3] e[12,1] e[12,2]+e[7,1] e[8,2] e[10,1] e[11,3] e[12,1] e[12,2]+e[7,1] e[9,2] e[10,1] e[11,3] e[12,1] e[12,2]+e[7,1] e[10,1] e[10,2] e[11,3] e[12,1] e[12,2]+e[7,1] e[8,1] e[8,2] e[12,1] e[12,2] e[12,3]+e[7,1] e[8,2] e[9,1] e[12,1] e[12,2] e[12,3]+e[7,1] e[9,1] e[9,2] e[12,1] e[12,2] e[12,3]+e[7,1] e[8,2] e[10,1] e[12,1] e[12,2] e[12,3]+e[7,1] e[9,2] e[10,1] e[12,1] e[12,2] e[12,3]+e[7,1] e[10,1] e[10,2] e[12,1] e[12,2] e[12,3]-e[12,1] (e[7,1] e[8,1] e[8,2] e[9,2] e[9,3]+e[7,1] e[8,1] e[8,2] e[9,3] e[10,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[10,2]+e[7,1] e[8,1] e[8,2] e[10,2] e[10,3]+e[7,1] e[8,2] e[9,1] e[10,2] e[10,3]+e[7,1] e[9,1] e[9,2] e[10,2] e[10,3]+e[7,1] e[8,1] e[8,2] e[9,3] e[11,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[11,2]+e[7,1] e[8,2] e[9,3] e[10,1] e[11,2]+e[7,1] e[8,1] e[8,2] e[10,3] e[11,2]+e[7,1] e[8,2] e[9,1] e[10,3] e[11,2]+e[7,1] e[9,1] e[9,2] e[10,3] e[11,2]+e[7,1] e[8,2] e[10,1] e[10,3] e[11,2]+e[7,1] e[9,2] e[10,1] e[10,3] e[11,2]+e[7,1] e[8,1] e[8,2] e[11,2] e[11,3]+e[7,1] e[8,2] e[9,1] e[11,2] e[11,3]+e[7,1] e[9,1] e[9,2] e[11,2] e[11,3]+e[7,1] e[8,2] e[10,1] e[11,2] e[11,3]+e[7,1] e[9,2] e[10,1] e[11,2] e[11,3]+e[7,1] e[10,1] e[10,2] e[11,2] e[11,3]+e[7,1] e[8,1] e[8,2] e[9,3] e[12,2]+e[7,1] e[8,2] e[9,1] e[9,3] e[12,2]+e[7,1] e[8,2] e[9,3] e[10,1] e[12,2]+e[7,1] e[8,1] e[8,2] e[10,3] e[12,2]+e[7,1] e[8,2] e[9,1] e[10,3] e[12,2]+e[7,1] e[9,1] e[9,2] e[10,3] e[12,2]+e[7,1] e[8,2] e[10,1] e[10,3] e[12,2]+e[7,1] e[9,2] e[10,1] e[10,3] e[12,2]+e[7,1] e[8,1] e[8,2] e[11,3] e[12,2]+e[7,1] e[8,2] e[9,1] e[11,3] e[12,2]+e[7,1] e[9,1] e[9,2] e[11,3] e[12,2]+e[7,1] e[8,2] e[10,1] e[11,3] e[12,2]+e[7,1] e[9,2] e[10,1] e[11,3] e[12,2]+e[7,1] e[10,1] e[10,2] e[11,3] e[12,2]+e[7,1] e[8,1] e[8,2] e[12,2] e[12,3]+e[7,1] e[8,2] e[9,1] e[12,2] e[12,3]+e[7,1] e[9,1] e[9,2] e[12,2] e[12,3]+e[7,1] e[8,2] e[10,1] e[12,2] e[12,3]+e[7,1] e[9,2] e[10,1] e[12,2] e[12,3]+e[7,1] e[10,1] e[10,2] e[12,2] e[12,3])) (e[10,1] e[11,2] (1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]) e[12,3]+e[11,1] e[12,2] (e[6,3]+e[6,1] e[6,3]+e[6,3] e[7,1]+e[7,3]+e[6,1] e[7,3]+e[6,1] e[6,2] e[7,3]+e[7,1] e[7,3]+e[6,2] e[7,1] e[7,3]+e[6,3] e[8,1]+e[7,3] e[8,1]+e[6,2] e[7,3] e[8,1]+e[8,3]+e[6,1] e[8,3]+e[6,1] e[6,2] e[8,3]+e[7,1] e[8,3]+e[6,2] e[7,1] e[8,3]+e[7,1] e[7,2] e[8,3]+e[8,1] e[8,3]+e[6,2] e[8,1] e[8,3]+e[7,2] e[8,1] e[8,3]+e[6,3] e[9,1]+e[7,3] e[9,1]+e[6,2] e[7,3] e[9,1]+e[8,3] e[9,1]+e[6,2] e[8,3] e[9,1]+e[7,2] e[8,3] e[9,1]+e[9,3]+e[6,1] e[9,3]+e[6,1] e[6,2] e[9,3]+e[7,1] e[9,3]+e[6,2] e[7,1] e[9,3]+e[7,1] e[7,2] e[9,3]+e[8,1] e[9,3]+e[6,2] e[8,1] e[9,3]+e[7,2] e[8,1] e[9,3]+e[8,1] e[8,2] e[9,3]+e[9,1] e[9,3]+e[6,2] e[9,1] e[9,3]+e[7,2] e[9,1] e[9,3]+e[8,2] e[9,1] e[9,3]+e[10,3]+e[6,1] e[10,3]+e[6,1] e[6,2] e[10,3]+e[7,1] e[10,3]+e[6,2] e[7,1] e[10,3]+e[7,1] e[7,2] e[10,3]+e[8,1] e[10,3]+e[6,2] e[8,1] e[10,3]+e[7,2] e[8,1] e[10,3]+e[8,1] e[8,2] e[10,3]+e[9,1] e[10,3]+e[6,2] e[9,1] e[10,3]+e[7,2] e[9,1] e[10,3]+e[8,2] e[9,1] e[10,3]+e[9,1] e[9,2] e[10,3]+e[11,3]+e[6,1] e[11,3]+e[6,1] e[6,2] e[11,3]+e[7,1] e[11,3]+e[6,2] e[7,1] e[11,3]+e[7,1] e[7,2] e[11,3]+e[8,1] e[11,3]+e[6,2] e[8,1] e[11,3]+e[7,2] e[8,1] e[11,3]+e[8,1] e[8,2] e[11,3]+e[9,1] e[11,3]+e[6,2] e[9,1] e[11,3]+e[7,2] e[9,1] e[11,3]+e[8,2] e[9,1] e[11,3]+e[9,1] e[9,2] e[11,3]+e[12,3]+e[6,1] e[12,3]+e[6,1] e[6,2] e[12,3]+e[7,1] e[12,3]+e[6,2] e[7,1] e[12,3]+e[7,1] e[7,2] e[12,3]+e[8,1] e[12,3]+e[6,2] e[8,1] e[12,3]+e[7,2] e[8,1] e[12,3]+e[8,1] e[8,2] e[12,3]+e[9,1] e[12,3]+e[6,2] e[9,1] e[12,3]+e[7,2] e[9,1] e[12,3]+e[8,2] e[9,1] e[12,3]+e[9,1] e[9,2] e[12,3])-(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[6,2] e[12,3]-e[7,2] e[12,3]-e[6,1] e[7,2] e[12,3]-e[8,2] e[12,3]-e[6,1] e[8,2] e[12,3]-e[7,1] e[8,2] e[12,3]-e[9,2] e[12,3]-e[6,1] e[9,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[10,2] e[12,3]-e[6,1] e[10,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[11,2] e[12,3]-e[6,1] e[11,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]))+(e[10,1]+e[11,1]+e[12,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))-(e[11,1]+e[12,1]) (e[10,1] e[11,2] (1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) e[12,3]-(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])+(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))))))/(e[7,1] (e[11,1]+e[6,2] e[11,1]+e[6,2] e[6,3] e[11,1]+e[7,2] e[11,1]+e[6,3] e[7,2] e[11,1]+e[7,2] e[7,3] e[11,1]+e[8,2] e[11,1]+e[6,3] e[8,2] e[11,1]+e[7,3] e[8,2] e[11,1]+e[8,2] e[8,3] e[11,1]+e[9,2] e[11,1]+e[6,3] e[9,2] e[11,1]+e[7,3] e[9,2] e[11,1]+e[8,3] e[9,2] e[11,1]+e[9,2] e[9,3] e[11,1]+e[10,2] e[11,1]+e[6,3] e[10,2] e[11,1]+e[7,3] e[10,2] e[11,1]+e[8,3] e[10,2] e[11,1]+e[9,3] e[10,2] e[11,1]+e[10,2] e[10,3] e[11,1]+e[11,1] e[11,2]+e[6,3] e[11,1] e[11,2]+e[7,3] e[11,1] e[11,2]+e[8,3] e[11,1] e[11,2]+e[9,3] e[11,1] e[11,2]+e[10,3] e[11,1] e[11,2]+e[11,1] e[11,2] e[11,3]) (-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3])+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]))),
g4->\[Alpha]0+(\[Alpha]4 e[7,1] e[13,1] e[13,2] e[14,2] e[14,3])/(-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[8,1] e[9,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[8,1] e[9,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[7,1] e[8,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[7,1] e[8,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))+(\[Alpha]3 (e[11,1] e[12,1] e[12,2] e[13,2] e[13,3] e[14,1]+e[11,1] e[12,1] e[12,2] e[13,3] e[14,1] e[14,2]+e[11,1] e[12,2] e[13,1] e[13,3] e[14,1] e[14,2]+e[11,1] e[12,1] e[12,2] e[14,1] e[14,2] e[14,3]+e[11,1] e[12,2] e[13,1] e[14,1] e[14,2] e[14,3]+e[11,1] e[13,1] e[13,2] e[14,1] e[14,2] e[14,3]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[7,1] e[8,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[7,1] e[8,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[7,1] e[13,2] e[14,3]+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (1+e[6,3]+e[7,3]+e[8,3]+e[9,3]+e[10,3]+e[11,3]+e[12,3]+e[13,3]+e[14,3])-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (1+e[6,3]+e[7,3]+e[8,3]+e[9,3]+e[10,3]+e[11,3]+e[12,3]+e[13,3]+e[14,3])-(e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (1+e[6,2]+e[6,2] e[6,3]+e[7,2]+e[6,3] e[7,2]+e[7,2] e[7,3]+e[8,2]+e[6,3] e[8,2]+e[7,3] e[8,2]+e[8,2] e[8,3]+e[9,2]+e[6,3] e[9,2]+e[7,3] e[9,2]+e[8,3] e[9,2]+e[9,2] e[9,3]+e[10,2]+e[6,3] e[10,2]+e[7,3] e[10,2]+e[8,3] e[10,2]+e[9,3] e[10,2]+e[10,2] e[10,3]+e[11,2]+e[6,3] e[11,2]+e[7,3] e[11,2]+e[8,3] e[11,2]+e[9,3] e[11,2]+e[10,3] e[11,2]+e[11,2] e[11,3]+e[12,2]+e[6,3] e[12,2]+e[7,3] e[12,2]+e[8,3] e[12,2]+e[9,3] e[12,2]+e[10,3] e[12,2]+e[11,3] e[12,2]+e[12,2] e[12,3]+e[13,2]+e[6,3] e[13,2]+e[7,3] e[13,2]+e[8,3] e[13,2]+e[9,3] e[13,2]+e[10,3] e[13,2]+e[11,3] e[13,2]+e[12,3] e[13,2]+e[13,2] e[13,3]+e[14,2]+e[6,3] e[14,2]+e[7,3] e[14,2]+e[8,3] e[14,2]+e[9,3] e[14,2]+e[10,3] e[14,2]+e[11,3] e[14,2]+e[12,3] e[14,2]+e[13,3] e[14,2]+e[14,2] e[14,3])+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (1+e[6,2]+e[6,2] e[6,3]+e[7,2]+e[6,3] e[7,2]+e[7,2] e[7,3]+e[8,2]+e[6,3] e[8,2]+e[7,3] e[8,2]+e[8,2] e[8,3]+e[9,2]+e[6,3] e[9,2]+e[7,3] e[9,2]+e[8,3] e[9,2]+e[9,2] e[9,3]+e[10,2]+e[6,3] e[10,2]+e[7,3] e[10,2]+e[8,3] e[10,2]+e[9,3] e[10,2]+e[10,2] e[10,3]+e[11,2]+e[6,3] e[11,2]+e[7,3] e[11,2]+e[8,3] e[11,2]+e[9,3] e[11,2]+e[10,3] e[11,2]+e[11,2] e[11,3]+e[12,2]+e[6,3] e[12,2]+e[7,3] e[12,2]+e[8,3] e[12,2]+e[9,3] e[12,2]+e[10,3] e[12,2]+e[11,3] e[12,2]+e[12,2] e[12,3]+e[13,2]+e[6,3] e[13,2]+e[7,3] e[13,2]+e[8,3] e[13,2]+e[9,3] e[13,2]+e[10,3] e[13,2]+e[11,3] e[13,2]+e[12,3] e[13,2]+e[13,2] e[13,3]+e[14,2]+e[6,3] e[14,2]+e[7,3] e[14,2]+e[8,3] e[14,2]+e[9,3] e[14,2]+e[10,3] e[14,2]+e[11,3] e[14,2]+e[12,3] e[14,2]+e[13,3] e[14,2]+e[14,2] e[14,3])))/((e[11,1]+e[6,2] e[11,1]+e[6,2] e[6,3] e[11,1]+e[7,2] e[11,1]+e[6,3] e[7,2] e[11,1]+e[7,2] e[7,3] e[11,1]+e[8,2] e[11,1]+e[6,3] e[8,2] e[11,1]+e[7,3] e[8,2] e[11,1]+e[8,2] e[8,3] e[11,1]+e[9,2] e[11,1]+e[6,3] e[9,2] e[11,1]+e[7,3] e[9,2] e[11,1]+e[8,3] e[9,2] e[11,1]+e[9,2] e[9,3] e[11,1]+e[10,2] e[11,1]+e[6,3] e[10,2] e[11,1]+e[7,3] e[10,2] e[11,1]+e[8,3] e[10,2] e[11,1]+e[9,3] e[10,2] e[11,1]+e[10,2] e[10,3] e[11,1]+e[11,1] e[11,2]+e[6,3] e[11,1] e[11,2]+e[7,3] e[11,1] e[11,2]+e[8,3] e[11,1] e[11,2]+e[9,3] e[11,1] e[11,2]+e[10,3] e[11,1] e[11,2]+e[11,1] e[11,2] e[11,3]) e[14,1] (-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[8,1] e[9,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[8,1] e[9,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[7,1] e[8,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[7,1] e[8,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])))+(\[Beta]4 (e[12,1] e[13,2] (e[7,1] e[8,1] e[8,2]+e[7,1] e[8,2] e[9,1]+e[7,1] e[9,1] e[9,2]+e[7,1] e[8,2] e[10,1]+e[7,1] e[9,2] e[10,1]+e[7,1] e[10,1] e[10,2]+e[7,1] e[8,2] e[11,1]+e[7,1] e[9,2] e[11,1]+e[7,1] e[10,2] e[11,1]+e[7,1] e[11,1] e[11,2]+e[7,1] e[8,2] e[12,1]+e[7,1] e[9,2] e[12,1]+e[7,1] e[10,2] e[12,1]+e[7,1] e[11,2] e[12,1]+e[7,1] e[12,1] e[12,2]+e[7,1] e[8,2] e[13,1]+e[7,1] e[9,2] e[13,1]+e[7,1] e[10,2] e[13,1]+e[7,1] e[11,2] e[13,1]+e[7,1] e[12,2] e[13,1]+e[7,1] e[13,1] e[13,2]+e[7,1] e[8,2] e[14,1]+e[7,1] e[9,2] e[14,1]+e[7,1] e[10,2] e[14,1]+e[7,1] e[11,2] e[14,1]+e[7,1] e[12,2] e[14,1]+e[7,1] e[13,2] e[14,1]+e[7,1] e[14,1] e[14,2]) e[14,3]+e[13,1] e[14,2] (e[7,1] e[8,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,1] e[9,3]+e[7,1] e[8,2] e[9,3] e[10,1]+e[7,1] e[8,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[9,1] e[10,3]+e[7,1] e[9,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[10,1] e[10,3]+e[7,1] e[9,2] e[10,1] e[10,3]+e[7,1] e[8,2] e[9,3] e[11,1]+e[7,1] e[8,2] e[10,3] e[11,1]+e[7,1] e[9,2] e[10,3] e[11,1]+e[7,1] e[8,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[9,1] e[11,3]+e[7,1] e[9,1] e[9,2] e[11,3]+e[7,1] e[8,2] e[10,1] e[11,3]+e[7,1] e[9,2] e[10,1] e[11,3]+e[7,1] e[10,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[11,1] e[11,3]+e[7,1] e[9,2] e[11,1] e[11,3]+e[7,1] e[10,2] e[11,1] e[11,3]+e[7,1] e[8,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[9,1] e[12,3]+e[7,1] e[9,1] e[9,2] e[12,3]+e[7,1] e[8,2] e[10,1] e[12,3]+e[7,1] e[9,2] e[10,1] e[12,3]+e[7,1] e[10,1] e[10,2] e[12,3]+e[7,1] e[8,2] e[11,1] e[12,3]+e[7,1] e[9,2] e[11,1] e[12,3]+e[7,1] e[10,2] e[11,1] e[12,3]+e[7,1] e[11,1] e[11,2] e[12,3]+e[7,1] e[8,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[9,1] e[13,3]+e[7,1] e[9,1] e[9,2] e[13,3]+e[7,1] e[8,2] e[10,1] e[13,3]+e[7,1] e[9,2] e[10,1] e[13,3]+e[7,1] e[10,1] e[10,2] e[13,3]+e[7,1] e[8,2] e[11,1] e[13,3]+e[7,1] e[9,2] e[11,1] e[13,3]+e[7,1] e[10,2] e[11,1] e[13,3]+e[7,1] e[11,1] e[11,2] e[13,3]+e[7,1] e[8,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[9,1] e[14,3]+e[7,1] e[9,1] e[9,2] e[14,3]+e[7,1] e[8,2] e[10,1] e[14,3]+e[7,1] e[9,2] e[10,1] e[14,3]+e[7,1] e[10,1] e[10,2] e[14,3]+e[7,1] e[8,2] e[11,1] e[14,3]+e[7,1] e[9,2] e[11,1] e[14,3]+e[7,1] e[10,2] e[11,1] e[14,3]+e[7,1] e[11,1] e[11,2] e[14,3])-(e[12,1] e[13,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (-(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[8,1] e[9,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[8,1] e[9,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[7,1] e[8,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[7,1] e[8,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))+(e[12,1]+e[13,1]+e[14,1]) (-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[8,1] e[9,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[8,1] e[9,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[7,1] e[8,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[7,1] e[8,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))-(e[13,1]+e[14,1]) (e[12,1] e[13,2] (e[7,1] e[8,2]+e[7,1] e[9,2]+e[7,1] e[10,2]+e[7,1] e[11,2]+e[7,1] e[12,2]+e[7,1] e[13,2]+e[7,1] e[14,2]) e[14,3]-(e[12,1] e[13,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[7,1] e[8,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[7,1] e[8,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[7,1] e[13,2] e[14,3])-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[8,1] e[9,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[8,1] e[9,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[7,1] e[8,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[7,1] e[8,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))))/(e[12,1] (-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[8,1] e[9,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[8,1] e[9,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[7,1] e[8,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[7,1] e[8,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])))+(\[Beta]3 (e[14,1]+e[6,2] e[14,1]+e[6,2] e[6,3] e[14,1]+e[7,2] e[14,1]+e[6,3] e[7,2] e[14,1]+e[7,2] e[7,3] e[14,1]+e[8,2] e[14,1]+e[6,3] e[8,2] e[14,1]+e[7,3] e[8,2] e[14,1]+e[8,2] e[8,3] e[14,1]+e[9,2] e[14,1]+e[6,3] e[9,2] e[14,1]+e[7,3] e[9,2] e[14,1]+e[8,3] e[9,2] e[14,1]+e[9,2] e[9,3] e[14,1]+e[10,2] e[14,1]+e[6,3] e[10,2] e[14,1]+e[7,3] e[10,2] e[14,1]+e[8,3] e[10,2] e[14,1]+e[9,3] e[10,2] e[14,1]+e[10,2] e[10,3] e[14,1]+e[11,2] e[14,1]+e[6,3] e[11,2] e[14,1]+e[7,3] e[11,2] e[14,1]+e[8,3] e[11,2] e[14,1]+e[9,3] e[11,2] e[14,1]+e[10,3] e[11,2] e[14,1]+e[11,2] e[11,3] e[14,1]+e[12,2] e[14,1]+e[6,3] e[12,2] e[14,1]+e[7,3] e[12,2] e[14,1]+e[8,3] e[12,2] e[14,1]+e[9,3] e[12,2] e[14,1]+e[10,3] e[12,2] e[14,1]+e[11,3] e[12,2] e[14,1]+e[12,2] e[12,3] e[14,1]+e[13,2] e[14,1]+e[6,3] e[13,2] e[14,1]+e[7,3] e[13,2] e[14,1]+e[8,3] e[13,2] e[14,1]+e[9,3] e[13,2] e[14,1]+e[10,3] e[13,2] e[14,1]+e[11,3] e[13,2] e[14,1]+e[12,3] e[13,2] e[14,1]+e[13,2] e[13,3] e[14,1]+e[14,1] e[14,2]+e[6,3] e[14,1] e[14,2]+e[7,3] e[14,1] e[14,2]+e[8,3] e[14,1] e[14,2]+e[9,3] e[14,1] e[14,2]+e[10,3] e[14,1] e[14,2]+e[11,3] e[14,1] e[14,2]+e[12,3] e[14,1] e[14,2]+e[13,3] e[14,1] e[14,2]+e[14,1] e[14,2] e[14,3]) (-(e[7,1] e[8,1] e[8,2]+e[7,1] e[8,2] e[9,1]+e[7,1] e[9,1] e[9,2]+e[7,1] e[8,2] e[10,1]+e[7,1] e[9,2] e[10,1]+e[7,1] e[10,1] e[10,2]) e[12,1] e[13,2] e[14,3]+(e[12,1] e[13,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[7,1] e[8,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,1] e[9,3]+e[7,1] e[8,2] e[9,3] e[10,1]+e[7,1] e[8,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[9,1] e[10,3]+e[7,1] e[9,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[10,1] e[10,3]+e[7,1] e[9,2] e[10,1] e[10,3]+e[7,1] e[8,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[9,1] e[11,3]+e[7,1] e[9,1] e[9,2] e[11,3]+e[7,1] e[8,2] e[10,1] e[11,3]+e[7,1] e[9,2] e[10,1] e[11,3]+e[7,1] e[10,1] e[10,2] e[11,3]+e[7,1] e[8,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[9,1] e[12,3]+e[7,1] e[9,1] e[9,2] e[12,3]+e[7,1] e[8,2] e[10,1] e[12,3]+e[7,1] e[9,2] e[10,1] e[12,3]+e[7,1] e[10,1] e[10,2] e[12,3]+e[7,1] e[8,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[9,1] e[13,3]+e[7,1] e[9,1] e[9,2] e[13,3]+e[7,1] e[8,2] e[10,1] e[13,3]+e[7,1] e[9,2] e[10,1] e[13,3]+e[7,1] e[10,1] e[10,2] e[13,3]+e[7,1] e[8,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[9,1] e[14,3]+e[7,1] e[9,1] e[9,2] e[14,3]+e[7,1] e[8,2] e[10,1] e[14,3]+e[7,1] e[9,2] e[10,1] e[14,3]+e[7,1] e[10,1] e[10,2] e[14,3])+(e[7,1] e[8,1] e[8,2]+e[7,1] e[8,2] e[9,1]+e[7,1] e[9,1] e[9,2]+e[7,1] e[8,2] e[10,1]+e[7,1] e[9,2] e[10,1]+e[7,1] e[10,1] e[10,2]+e[7,1] e[8,2] e[11,1]+e[7,1] e[9,2] e[11,1]+e[7,1] e[10,2] e[11,1]+e[7,1] e[11,1] e[11,2]+e[7,1] e[8,2] e[12,1]+e[7,1] e[9,2] e[12,1]+e[7,1] e[10,2] e[12,1]+e[7,1] e[11,2] e[12,1]+e[7,1] e[12,1] e[12,2]+e[7,1] e[8,2] e[13,1]+e[7,1] e[9,2] e[13,1]+e[7,1] e[10,2] e[13,1]+e[7,1] e[11,2] e[13,1]+e[7,1] e[12,2] e[13,1]+e[7,1] e[13,1] e[13,2]+e[7,1] e[8,2] e[14,1]+e[7,1] e[9,2] e[14,1]+e[7,1] e[10,2] e[14,1]+e[7,1] e[11,2] e[14,1]+e[7,1] e[12,2] e[14,1]+e[7,1] e[13,2] e[14,1]+e[7,1] e[14,1] e[14,2]) (e[11,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])-(e[11,1] e[12,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (-(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[8,1] e[9,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[8,1] e[9,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[7,1] e[8,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[7,1] e[8,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))+(e[11,1]+e[12,1]+e[13,1]+e[14,1]) (-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[8,1] e[9,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[8,1] e[9,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[7,1] e[8,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[7,1] e[8,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))-(e[12,1]+e[13,1]+e[14,1]) (-(e[11,1] e[12,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[7,1] e[8,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[7,1] e[8,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[7,1] e[13,2] e[14,3])+(e[7,1] e[8,2]+e[7,1] e[9,2]+e[7,1] e[10,2]+e[7,1] e[11,2]+e[7,1] e[12,2]+e[7,1] e[13,2]+e[7,1] e[14,2]) (e[11,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[8,1] e[9,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[8,1] e[9,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[7,1] e[8,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[7,1] e[8,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))))/((e[11,1]+e[6,2] e[11,1]+e[6,2] e[6,3] e[11,1]+e[7,2] e[11,1]+e[6,3] e[7,2] e[11,1]+e[7,2] e[7,3] e[11,1]+e[8,2] e[11,1]+e[6,3] e[8,2] e[11,1]+e[7,3] e[8,2] e[11,1]+e[8,2] e[8,3] e[11,1]+e[9,2] e[11,1]+e[6,3] e[9,2] e[11,1]+e[7,3] e[9,2] e[11,1]+e[8,3] e[9,2] e[11,1]+e[9,2] e[9,3] e[11,1]+e[10,2] e[11,1]+e[6,3] e[10,2] e[11,1]+e[7,3] e[10,2] e[11,1]+e[8,3] e[10,2] e[11,1]+e[9,3] e[10,2] e[11,1]+e[10,2] e[10,3] e[11,1]+e[11,1] e[11,2]+e[6,3] e[11,1] e[11,2]+e[7,3] e[11,1] e[11,2]+e[8,3] e[11,1] e[11,2]+e[9,3] e[11,1] e[11,2]+e[10,3] e[11,1] e[11,2]+e[11,1] e[11,2] e[11,3]) e[14,1] (-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[8,1] e[9,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[8,1] e[9,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[7,1] e[8,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[7,1] e[8,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])))+(\[Beta]2 ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[13,2]+e[6,1] e[13,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[14,2]+e[6,1] e[14,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]+e[13,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[8,2] e[13,3]+e[9,2] e[13,3]+e[10,2] e[13,3]+e[11,2] e[13,3]+e[12,2] e[13,3]+e[14,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[8,2] e[14,3]+e[9,2] e[14,3]+e[10,2] e[14,3]+e[11,2] e[14,3]+e[12,2] e[14,3]+e[13,2] e[14,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]+e[13,2]+e[14,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[6,1] e[7,2] e[13,3]+e[8,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[9,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[10,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[11,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[12,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[6,1] e[7,2] e[14,3]+e[8,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[9,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[10,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[11,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[12,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[13,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])) ((e[11,1] e[12,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[7,1] e[8,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,1] e[9,3]+e[7,1] e[8,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[9,1] e[10,3]+e[7,1] e[9,1] e[9,2] e[10,3]+e[7,1] e[8,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[9,1] e[11,3]+e[7,1] e[9,1] e[9,2] e[11,3]+e[7,1] e[8,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[9,1] e[12,3]+e[7,1] e[9,1] e[9,2] e[12,3]+e[7,1] e[8,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[9,1] e[13,3]+e[7,1] e[9,1] e[9,2] e[13,3]+e[7,1] e[8,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[9,1] e[14,3]+e[7,1] e[9,1] e[9,2] e[14,3])-(e[7,1] e[8,1] e[8,2]+e[7,1] e[8,2] e[9,1]+e[7,1] e[9,1] e[9,2]) (e[11,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[7,1] e[8,1] e[8,2]+e[7,1] e[8,2] e[9,1]+e[7,1] e[9,1] e[9,2]+e[7,1] e[8,2] e[10,1]+e[7,1] e[9,2] e[10,1]+e[7,1] e[10,1] e[10,2]+e[7,1] e[8,2] e[11,1]+e[7,1] e[9,2] e[11,1]+e[7,1] e[10,2] e[11,1]+e[7,1] e[11,1] e[11,2]+e[7,1] e[8,2] e[12,1]+e[7,1] e[9,2] e[12,1]+e[7,1] e[10,2] e[12,1]+e[7,1] e[11,2] e[12,1]+e[7,1] e[12,1] e[12,2]+e[7,1] e[8,2] e[13,1]+e[7,1] e[9,2] e[13,1]+e[7,1] e[10,2] e[13,1]+e[7,1] e[11,2] e[13,1]+e[7,1] e[12,2] e[13,1]+e[7,1] e[13,1] e[13,2]+e[7,1] e[8,2] e[14,1]+e[7,1] e[9,2] e[14,1]+e[7,1] e[10,2] e[14,1]+e[7,1] e[11,2] e[14,1]+e[7,1] e[12,2] e[14,1]+e[7,1] e[13,2] e[14,1]+e[7,1] e[14,1] e[14,2]) (e[10,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[10,1] e[11,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])-(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (-(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[8,1] e[9,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[8,1] e[9,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[7,1] e[8,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[7,1] e[8,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))+(e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[8,1] e[9,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[8,1] e[9,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[7,1] e[8,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[7,1] e[8,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))-(e[11,1]+e[12,1]+e[13,1]+e[14,1]) (-(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[7,1] e[8,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[7,1] e[8,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[7,1] e[13,2] e[14,3])+(e[7,1] e[8,2]+e[7,1] e[9,2]+e[7,1] e[10,2]+e[7,1] e[11,2]+e[7,1] e[12,2]+e[7,1] e[13,2]+e[7,1] e[14,2]) (e[10,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[10,1] e[11,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[8,1] e[9,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[8,1] e[9,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[7,1] e[8,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[7,1] e[8,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))))/((-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[8,1] e[9,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[8,1] e[9,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[7,1] e[8,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[7,1] e[8,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])) (-(1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]+e[13,1]+e[6,2] e[13,1]+e[7,2] e[13,1]+e[8,2] e[13,1]+e[9,2] e[13,1]+e[10,2] e[13,1]+e[11,2] e[13,1]+e[12,2] e[13,1]+e[13,1] e[13,2]+e[14,1]+e[6,2] e[14,1]+e[7,2] e[14,1]+e[8,2] e[14,1]+e[9,2] e[14,1]+e[10,2] e[14,1]+e[11,2] e[14,1]+e[12,2] e[14,1]+e[13,2] e[14,1]+e[14,1] e[14,2]) (e[11,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(-e[10,1] e[11,2]-e[10,1] e[12,2]-e[11,1] e[12,2]-e[10,1] e[13,2]-e[11,1] e[13,2]-e[12,1] e[13,2]-e[10,1] e[14,2]-e[11,1] e[14,2]-e[12,1] e[14,2]-e[13,1] e[14,2]+(e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]+e[13,2]+e[14,2])) (e[11,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]+e[13,1]+e[6,2] e[13,1]+e[7,2] e[13,1]+e[8,2] e[13,1]+e[9,2] e[13,1]+e[10,2] e[13,1]+e[11,2] e[13,1]+e[12,2] e[13,1]+e[13,1] e[13,2]+e[14,1]+e[6,2] e[14,1]+e[7,2] e[14,1]+e[8,2] e[14,1]+e[9,2] e[14,1]+e[10,2] e[14,1]+e[11,2] e[14,1]+e[12,2] e[14,1]+e[13,2] e[14,1]+e[14,1] e[14,2]) (e[10,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[10,1] e[11,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])-(e[11,1] e[12,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (-e[10,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[13,3]-e[10,1] e[12,2] e[13,3]-e[11,1] e[12,2] e[13,3]-e[10,1] e[11,2] e[14,3]-e[10,1] e[12,2] e[14,3]-e[11,1] e[12,2] e[14,3]-e[10,1] e[13,2] e[14,3]-e[11,1] e[13,2] e[14,3]-e[12,1] e[13,2] e[14,3]+(e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]+e[13,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[8,2] e[13,3]+e[9,2] e[13,3]+e[10,2] e[13,3]+e[11,2] e[13,3]+e[12,2] e[13,3]+e[14,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[8,2] e[14,3]+e[9,2] e[14,3]+e[10,2] e[14,3]+e[11,2] e[14,3]+e[12,2] e[14,3]+e[13,2] e[14,3]))+(e[11,1] e[12,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[6,2] e[12,3]-e[7,2] e[12,3]-e[6,1] e[7,2] e[12,3]-e[8,2] e[12,3]-e[6,1] e[8,2] e[12,3]-e[7,1] e[8,2] e[12,3]-e[9,2] e[12,3]-e[6,1] e[9,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[10,2] e[12,3]-e[6,1] e[10,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[11,2] e[12,3]-e[6,1] e[11,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]-e[6,2] e[13,3]-e[7,2] e[13,3]-e[6,1] e[7,2] e[13,3]-e[8,2] e[13,3]-e[6,1] e[8,2] e[13,3]-e[7,1] e[8,2] e[13,3]-e[9,2] e[13,3]-e[6,1] e[9,2] e[13,3]-e[7,1] e[9,2] e[13,3]-e[8,1] e[9,2] e[13,3]-e[10,2] e[13,3]-e[6,1] e[10,2] e[13,3]-e[7,1] e[10,2] e[13,3]-e[8,1] e[10,2] e[13,3]-e[9,1] e[10,2] e[13,3]-e[11,2] e[13,3]-e[6,1] e[11,2] e[13,3]-e[7,1] e[11,2] e[13,3]-e[8,1] e[11,2] e[13,3]-e[9,1] e[11,2] e[13,3]-e[10,1] e[11,2] e[13,3]-e[12,2] e[13,3]-e[6,1] e[12,2] e[13,3]-e[7,1] e[12,2] e[13,3]-e[8,1] e[12,2] e[13,3]-e[9,1] e[12,2] e[13,3]-e[10,1] e[12,2] e[13,3]-e[11,1] e[12,2] e[13,3]-e[6,2] e[14,3]-e[7,2] e[14,3]-e[6,1] e[7,2] e[14,3]-e[8,2] e[14,3]-e[6,1] e[8,2] e[14,3]-e[7,1] e[8,2] e[14,3]-e[9,2] e[14,3]-e[6,1] e[9,2] e[14,3]-e[7,1] e[9,2] e[14,3]-e[8,1] e[9,2] e[14,3]-e[10,2] e[14,3]-e[6,1] e[10,2] e[14,3]-e[7,1] e[10,2] e[14,3]-e[8,1] e[10,2] e[14,3]-e[9,1] e[10,2] e[14,3]-e[11,2] e[14,3]-e[6,1] e[11,2] e[14,3]-e[7,1] e[11,2] e[14,3]-e[8,1] e[11,2] e[14,3]-e[9,1] e[11,2] e[14,3]-e[10,1] e[11,2] e[14,3]-e[12,2] e[14,3]-e[6,1] e[12,2] e[14,3]-e[7,1] e[12,2] e[14,3]-e[8,1] e[12,2] e[14,3]-e[9,1] e[12,2] e[14,3]-e[10,1] e[12,2] e[14,3]-e[11,1] e[12,2] e[14,3]-e[13,2] e[14,3]-e[6,1] e[13,2] e[14,3]-e[7,1] e[13,2] e[14,3]-e[8,1] e[13,2] e[14,3]-e[9,1] e[13,2] e[14,3]-e[10,1] e[13,2] e[14,3]-e[11,1] e[13,2] e[14,3]-e[12,1] e[13,2] e[14,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]+e[13,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[8,2] e[13,3]+e[9,2] e[13,3]+e[10,2] e[13,3]+e[11,2] e[13,3]+e[12,2] e[13,3]+e[14,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[8,2] e[14,3]+e[9,2] e[14,3]+e[10,2] e[14,3]+e[11,2] e[14,3]+e[12,2] e[14,3]+e[13,2] e[14,3]))-(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[6,2] e[12,3]-e[7,2] e[12,3]-e[6,1] e[7,2] e[12,3]-e[8,2] e[12,3]-e[6,1] e[8,2] e[12,3]-e[7,1] e[8,2] e[12,3]-e[9,2] e[12,3]-e[6,1] e[9,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[10,2] e[12,3]-e[6,1] e[10,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[11,2] e[12,3]-e[6,1] e[11,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]-e[6,2] e[13,3]-e[7,2] e[13,3]-e[6,1] e[7,2] e[13,3]-e[8,2] e[13,3]-e[6,1] e[8,2] e[13,3]-e[7,1] e[8,2] e[13,3]-e[9,2] e[13,3]-e[6,1] e[9,2] e[13,3]-e[7,1] e[9,2] e[13,3]-e[8,1] e[9,2] e[13,3]-e[10,2] e[13,3]-e[6,1] e[10,2] e[13,3]-e[7,1] e[10,2] e[13,3]-e[8,1] e[10,2] e[13,3]-e[9,1] e[10,2] e[13,3]-e[11,2] e[13,3]-e[6,1] e[11,2] e[13,3]-e[7,1] e[11,2] e[13,3]-e[8,1] e[11,2] e[13,3]-e[9,1] e[11,2] e[13,3]-e[10,1] e[11,2] e[13,3]-e[12,2] e[13,3]-e[6,1] e[12,2] e[13,3]-e[7,1] e[12,2] e[13,3]-e[8,1] e[12,2] e[13,3]-e[9,1] e[12,2] e[13,3]-e[10,1] e[12,2] e[13,3]-e[11,1] e[12,2] e[13,3]-e[6,2] e[14,3]-e[7,2] e[14,3]-e[6,1] e[7,2] e[14,3]-e[8,2] e[14,3]-e[6,1] e[8,2] e[14,3]-e[7,1] e[8,2] e[14,3]-e[9,2] e[14,3]-e[6,1] e[9,2] e[14,3]-e[7,1] e[9,2] e[14,3]-e[8,1] e[9,2] e[14,3]-e[10,2] e[14,3]-e[6,1] e[10,2] e[14,3]-e[7,1] e[10,2] e[14,3]-e[8,1] e[10,2] e[14,3]-e[9,1] e[10,2] e[14,3]-e[11,2] e[14,3]-e[6,1] e[11,2] e[14,3]-e[7,1] e[11,2] e[14,3]-e[8,1] e[11,2] e[14,3]-e[9,1] e[11,2] e[14,3]-e[10,1] e[11,2] e[14,3]-e[12,2] e[14,3]-e[6,1] e[12,2] e[14,3]-e[7,1] e[12,2] e[14,3]-e[8,1] e[12,2] e[14,3]-e[9,1] e[12,2] e[14,3]-e[10,1] e[12,2] e[14,3]-e[11,1] e[12,2] e[14,3]-e[13,2] e[14,3]-e[6,1] e[13,2] e[14,3]-e[7,1] e[13,2] e[14,3]-e[8,1] e[13,2] e[14,3]-e[9,1] e[13,2] e[14,3]-e[10,1] e[13,2] e[14,3]-e[11,1] e[13,2] e[14,3]-e[12,1] e[13,2] e[14,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]+e[13,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[8,2] e[13,3]+e[9,2] e[13,3]+e[10,2] e[13,3]+e[11,2] e[13,3]+e[12,2] e[13,3]+e[14,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[8,2] e[14,3]+e[9,2] e[14,3]+e[10,2] e[14,3]+e[11,2] e[14,3]+e[12,2] e[14,3]+e[13,2] e[14,3]))+(e[11,1]+e[12,1]+e[13,1]+e[14,1]) ((e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]+e[13,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[8,2] e[13,3]+e[9,2] e[13,3]+e[10,2] e[13,3]+e[11,2] e[13,3]+e[12,2] e[13,3]+e[14,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[8,2] e[14,3]+e[9,2] e[14,3]+e[10,2] e[14,3]+e[11,2] e[14,3]+e[12,2] e[14,3]+e[13,2] e[14,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]+e[13,2]+e[14,2]) (e[10,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[10,1] e[11,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))-(e[11,1]+e[12,1]+e[13,1]+e[14,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[13,2]+e[6,1] e[13,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[14,2]+e[6,1] e[14,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]+e[13,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[8,2] e[13,3]+e[9,2] e[13,3]+e[10,2] e[13,3]+e[11,2] e[13,3]+e[12,2] e[13,3]+e[14,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[8,2] e[14,3]+e[9,2] e[14,3]+e[10,2] e[14,3]+e[11,2] e[14,3]+e[12,2] e[14,3]+e[13,2] e[14,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]+e[13,2]+e[14,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[6,1] e[7,2] e[13,3]+e[8,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[9,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[10,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[11,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[12,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[6,1] e[7,2] e[14,3]+e[8,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[9,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[10,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[11,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[12,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[13,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))+(e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[13,2]+e[6,1] e[13,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[14,2]+e[6,1] e[14,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]+e[13,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[8,2] e[13,3]+e[9,2] e[13,3]+e[10,2] e[13,3]+e[11,2] e[13,3]+e[12,2] e[13,3]+e[14,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[8,2] e[14,3]+e[9,2] e[14,3]+e[10,2] e[14,3]+e[11,2] e[14,3]+e[12,2] e[14,3]+e[13,2] e[14,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]+e[13,2]+e[14,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[6,1] e[7,2] e[13,3]+e[8,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[9,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[10,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[11,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[12,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[6,1] e[7,2] e[14,3]+e[8,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[9,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[10,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[11,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[12,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[13,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))))+(\[Alpha]2 (e[10,1] e[11,1] e[11,2] e[12,2] e[12,3] e[14,1]+e[10,1] e[11,1] e[11,2] e[12,3] e[13,2] e[14,1]+e[10,1] e[11,2] e[12,1] e[12,3] e[13,2] e[14,1]+e[10,1] e[11,1] e[11,2] e[13,2] e[13,3] e[14,1]+e[10,1] e[11,2] e[12,1] e[13,2] e[13,3] e[14,1]+e[10,1] e[12,1] e[12,2] e[13,2] e[13,3] e[14,1]+e[10,1] e[11,1] e[11,2] e[12,3] e[14,1] e[14,2]+e[10,1] e[11,2] e[12,1] e[12,3] e[14,1] e[14,2]+e[10,1] e[11,2] e[12,3] e[13,1] e[14,1] e[14,2]+e[10,1] e[11,1] e[11,2] e[13,3] e[14,1] e[14,2]+e[10,1] e[11,2] e[12,1] e[13,3] e[14,1] e[14,2]+e[10,1] e[12,1] e[12,2] e[13,3] e[14,1] e[14,2]+e[10,1] e[11,2] e[13,1] e[13,3] e[14,1] e[14,2]+e[10,1] e[12,2] e[13,1] e[13,3] e[14,1] e[14,2]+e[10,1] e[11,1] e[11,2] e[14,1] e[14,2] e[14,3]+e[10,1] e[11,2] e[12,1] e[14,1] e[14,2] e[14,3]+e[10,1] e[12,1] e[12,2] e[14,1] e[14,2] e[14,3]+e[10,1] e[11,2] e[13,1] e[14,1] e[14,2] e[14,3]+e[10,1] e[12,2] e[13,1] e[14,1] e[14,2] e[14,3]+e[10,1] e[13,1] e[13,2] e[14,1] e[14,2] e[14,3]) ((e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]+e[13,1]+e[6,2] e[13,1]+e[7,2] e[13,1]+e[8,2] e[13,1]+e[9,2] e[13,1]+e[10,2] e[13,1]+e[11,2] e[13,1]+e[12,2] e[13,1]+e[13,1] e[13,2]+e[14,1]+e[6,2] e[14,1]+e[7,2] e[14,1]+e[8,2] e[14,1]+e[9,2] e[14,1]+e[10,2] e[14,1]+e[11,2] e[14,1]+e[12,2] e[14,1]+e[13,2] e[14,1]+e[14,1] e[14,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[8,1] e[9,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[8,1] e[9,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])-(1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]+e[13,1]+e[6,2] e[13,1]+e[7,2] e[13,1]+e[8,2] e[13,1]+e[9,2] e[13,1]+e[10,2] e[13,1]+e[11,2] e[13,1]+e[12,2] e[13,1]+e[13,1] e[13,2]+e[14,1]+e[6,2] e[14,1]+e[7,2] e[14,1]+e[8,2] e[14,1]+e[9,2] e[14,1]+e[10,2] e[14,1]+e[11,2] e[14,1]+e[12,2] e[14,1]+e[13,2] e[14,1]+e[14,1] e[14,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[8,1] e[9,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[8,1] e[9,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]+e[13,1]+e[6,2] e[13,1]+e[7,2] e[13,1]+e[8,2] e[13,1]+e[9,2] e[13,1]+e[10,2] e[13,1]+e[11,2] e[13,1]+e[12,2] e[13,1]+e[13,1] e[13,2]+e[14,1]+e[6,2] e[14,1]+e[7,2] e[14,1]+e[8,2] e[14,1]+e[9,2] e[14,1]+e[10,2] e[14,1]+e[11,2] e[14,1]+e[12,2] e[14,1]+e[13,2] e[14,1]+e[14,1] e[14,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[7,1] e[8,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[7,1] e[8,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])-(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (-e[7,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[7,1] e[8,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[7,1] e[8,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]-e[7,1] e[8,2] e[13,3]-e[7,1] e[9,2] e[13,3]-e[8,1] e[9,2] e[13,3]-e[7,1] e[10,2] e[13,3]-e[8,1] e[10,2] e[13,3]-e[9,1] e[10,2] e[13,3]-e[7,1] e[11,2] e[13,3]-e[8,1] e[11,2] e[13,3]-e[9,1] e[11,2] e[13,3]-e[10,1] e[11,2] e[13,3]-e[7,1] e[12,2] e[13,3]-e[8,1] e[12,2] e[13,3]-e[9,1] e[12,2] e[13,3]-e[10,1] e[12,2] e[13,3]-e[11,1] e[12,2] e[13,3]-e[7,1] e[8,2] e[14,3]-e[7,1] e[9,2] e[14,3]-e[8,1] e[9,2] e[14,3]-e[7,1] e[10,2] e[14,3]-e[8,1] e[10,2] e[14,3]-e[9,1] e[10,2] e[14,3]-e[7,1] e[11,2] e[14,3]-e[8,1] e[11,2] e[14,3]-e[9,1] e[11,2] e[14,3]-e[10,1] e[11,2] e[14,3]-e[7,1] e[12,2] e[14,3]-e[8,1] e[12,2] e[14,3]-e[9,1] e[12,2] e[14,3]-e[10,1] e[12,2] e[14,3]-e[11,1] e[12,2] e[14,3]-e[7,1] e[13,2] e[14,3]-e[8,1] e[13,2] e[14,3]-e[9,1] e[13,2] e[14,3]-e[10,1] e[13,2] e[14,3]-e[11,1] e[13,2] e[14,3]-e[12,1] e[13,2] e[14,3]+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]+e[13,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[8,2] e[13,3]+e[9,2] e[13,3]+e[10,2] e[13,3]+e[11,2] e[13,3]+e[12,2] e[13,3]+e[14,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[8,2] e[14,3]+e[9,2] e[14,3]+e[10,2] e[14,3]+e[11,2] e[14,3]+e[12,2] e[14,3]+e[13,2] e[14,3]))+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[6,2] e[12,3]-e[7,2] e[12,3]-e[6,1] e[7,2] e[12,3]-e[8,2] e[12,3]-e[6,1] e[8,2] e[12,3]-e[7,1] e[8,2] e[12,3]-e[9,2] e[12,3]-e[6,1] e[9,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[10,2] e[12,3]-e[6,1] e[10,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[11,2] e[12,3]-e[6,1] e[11,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]-e[6,2] e[13,3]-e[7,2] e[13,3]-e[6,1] e[7,2] e[13,3]-e[8,2] e[13,3]-e[6,1] e[8,2] e[13,3]-e[7,1] e[8,2] e[13,3]-e[9,2] e[13,3]-e[6,1] e[9,2] e[13,3]-e[7,1] e[9,2] e[13,3]-e[8,1] e[9,2] e[13,3]-e[10,2] e[13,3]-e[6,1] e[10,2] e[13,3]-e[7,1] e[10,2] e[13,3]-e[8,1] e[10,2] e[13,3]-e[9,1] e[10,2] e[13,3]-e[11,2] e[13,3]-e[6,1] e[11,2] e[13,3]-e[7,1] e[11,2] e[13,3]-e[8,1] e[11,2] e[13,3]-e[9,1] e[11,2] e[13,3]-e[10,1] e[11,2] e[13,3]-e[12,2] e[13,3]-e[6,1] e[12,2] e[13,3]-e[7,1] e[12,2] e[13,3]-e[8,1] e[12,2] e[13,3]-e[9,1] e[12,2] e[13,3]-e[10,1] e[12,2] e[13,3]-e[11,1] e[12,2] e[13,3]-e[6,2] e[14,3]-e[7,2] e[14,3]-e[6,1] e[7,2] e[14,3]-e[8,2] e[14,3]-e[6,1] e[8,2] e[14,3]-e[7,1] e[8,2] e[14,3]-e[9,2] e[14,3]-e[6,1] e[9,2] e[14,3]-e[7,1] e[9,2] e[14,3]-e[8,1] e[9,2] e[14,3]-e[10,2] e[14,3]-e[6,1] e[10,2] e[14,3]-e[7,1] e[10,2] e[14,3]-e[8,1] e[10,2] e[14,3]-e[9,1] e[10,2] e[14,3]-e[11,2] e[14,3]-e[6,1] e[11,2] e[14,3]-e[7,1] e[11,2] e[14,3]-e[8,1] e[11,2] e[14,3]-e[9,1] e[11,2] e[14,3]-e[10,1] e[11,2] e[14,3]-e[12,2] e[14,3]-e[6,1] e[12,2] e[14,3]-e[7,1] e[12,2] e[14,3]-e[8,1] e[12,2] e[14,3]-e[9,1] e[12,2] e[14,3]-e[10,1] e[12,2] e[14,3]-e[11,1] e[12,2] e[14,3]-e[13,2] e[14,3]-e[6,1] e[13,2] e[14,3]-e[7,1] e[13,2] e[14,3]-e[8,1] e[13,2] e[14,3]-e[9,1] e[13,2] e[14,3]-e[10,1] e[13,2] e[14,3]-e[11,1] e[13,2] e[14,3]-e[12,1] e[13,2] e[14,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]+e[13,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[8,2] e[13,3]+e[9,2] e[13,3]+e[10,2] e[13,3]+e[11,2] e[13,3]+e[12,2] e[13,3]+e[14,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[8,2] e[14,3]+e[9,2] e[14,3]+e[10,2] e[14,3]+e[11,2] e[14,3]+e[12,2] e[14,3]+e[13,2] e[14,3]))-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[6,2] e[12,3]-e[7,2] e[12,3]-e[6,1] e[7,2] e[12,3]-e[8,2] e[12,3]-e[6,1] e[8,2] e[12,3]-e[7,1] e[8,2] e[12,3]-e[9,2] e[12,3]-e[6,1] e[9,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[10,2] e[12,3]-e[6,1] e[10,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[11,2] e[12,3]-e[6,1] e[11,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]-e[6,2] e[13,3]-e[7,2] e[13,3]-e[6,1] e[7,2] e[13,3]-e[8,2] e[13,3]-e[6,1] e[8,2] e[13,3]-e[7,1] e[8,2] e[13,3]-e[9,2] e[13,3]-e[6,1] e[9,2] e[13,3]-e[7,1] e[9,2] e[13,3]-e[8,1] e[9,2] e[13,3]-e[10,2] e[13,3]-e[6,1] e[10,2] e[13,3]-e[7,1] e[10,2] e[13,3]-e[8,1] e[10,2] e[13,3]-e[9,1] e[10,2] e[13,3]-e[11,2] e[13,3]-e[6,1] e[11,2] e[13,3]-e[7,1] e[11,2] e[13,3]-e[8,1] e[11,2] e[13,3]-e[9,1] e[11,2] e[13,3]-e[10,1] e[11,2] e[13,3]-e[12,2] e[13,3]-e[6,1] e[12,2] e[13,3]-e[7,1] e[12,2] e[13,3]-e[8,1] e[12,2] e[13,3]-e[9,1] e[12,2] e[13,3]-e[10,1] e[12,2] e[13,3]-e[11,1] e[12,2] e[13,3]-e[6,2] e[14,3]-e[7,2] e[14,3]-e[6,1] e[7,2] e[14,3]-e[8,2] e[14,3]-e[6,1] e[8,2] e[14,3]-e[7,1] e[8,2] e[14,3]-e[9,2] e[14,3]-e[6,1] e[9,2] e[14,3]-e[7,1] e[9,2] e[14,3]-e[8,1] e[9,2] e[14,3]-e[10,2] e[14,3]-e[6,1] e[10,2] e[14,3]-e[7,1] e[10,2] e[14,3]-e[8,1] e[10,2] e[14,3]-e[9,1] e[10,2] e[14,3]-e[11,2] e[14,3]-e[6,1] e[11,2] e[14,3]-e[7,1] e[11,2] e[14,3]-e[8,1] e[11,2] e[14,3]-e[9,1] e[11,2] e[14,3]-e[10,1] e[11,2] e[14,3]-e[12,2] e[14,3]-e[6,1] e[12,2] e[14,3]-e[7,1] e[12,2] e[14,3]-e[8,1] e[12,2] e[14,3]-e[9,1] e[12,2] e[14,3]-e[10,1] e[12,2] e[14,3]-e[11,1] e[12,2] e[14,3]-e[13,2] e[14,3]-e[6,1] e[13,2] e[14,3]-e[7,1] e[13,2] e[14,3]-e[8,1] e[13,2] e[14,3]-e[9,1] e[13,2] e[14,3]-e[10,1] e[13,2] e[14,3]-e[11,1] e[13,2] e[14,3]-e[12,1] e[13,2] e[14,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]+e[13,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[8,2] e[13,3]+e[9,2] e[13,3]+e[10,2] e[13,3]+e[11,2] e[13,3]+e[12,2] e[13,3]+e[14,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[8,2] e[14,3]+e[9,2] e[14,3]+e[10,2] e[14,3]+e[11,2] e[14,3]+e[12,2] e[14,3]+e[13,2] e[14,3]))+(e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) ((e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]+e[13,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[8,2] e[13,3]+e[9,2] e[13,3]+e[10,2] e[13,3]+e[11,2] e[13,3]+e[12,2] e[13,3]+e[14,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[8,2] e[14,3]+e[9,2] e[14,3]+e[10,2] e[14,3]+e[11,2] e[14,3]+e[12,2] e[14,3]+e[13,2] e[14,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]+e[13,2]+e[14,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[7,1] e[8,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[7,1] e[8,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))-(e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[13,2]+e[6,1] e[13,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[14,2]+e[6,1] e[14,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]+e[13,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[8,2] e[13,3]+e[9,2] e[13,3]+e[10,2] e[13,3]+e[11,2] e[13,3]+e[12,2] e[13,3]+e[14,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[8,2] e[14,3]+e[9,2] e[14,3]+e[10,2] e[14,3]+e[11,2] e[14,3]+e[12,2] e[14,3]+e[13,2] e[14,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]+e[13,2]+e[14,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[6,1] e[7,2] e[13,3]+e[8,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[9,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[10,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[11,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[12,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[6,1] e[7,2] e[14,3]+e[8,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[9,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[10,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[11,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[12,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[13,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[13,2]+e[6,1] e[13,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[14,2]+e[6,1] e[14,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]+e[13,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[8,2] e[13,3]+e[9,2] e[13,3]+e[10,2] e[13,3]+e[11,2] e[13,3]+e[12,2] e[13,3]+e[14,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[8,2] e[14,3]+e[9,2] e[14,3]+e[10,2] e[14,3]+e[11,2] e[14,3]+e[12,2] e[14,3]+e[13,2] e[14,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]+e[13,2]+e[14,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[6,1] e[7,2] e[13,3]+e[8,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[9,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[10,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[11,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[12,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[6,1] e[7,2] e[14,3]+e[8,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[9,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[10,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[11,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[12,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[13,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))))/(e[14,1] (-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[8,1] e[9,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[8,1] e[9,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[7,1] e[8,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[7,1] e[8,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])) (-(1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]+e[13,1]+e[6,2] e[13,1]+e[7,2] e[13,1]+e[8,2] e[13,1]+e[9,2] e[13,1]+e[10,2] e[13,1]+e[11,2] e[13,1]+e[12,2] e[13,1]+e[13,1] e[13,2]+e[14,1]+e[6,2] e[14,1]+e[7,2] e[14,1]+e[8,2] e[14,1]+e[9,2] e[14,1]+e[10,2] e[14,1]+e[11,2] e[14,1]+e[12,2] e[14,1]+e[13,2] e[14,1]+e[14,1] e[14,2]) (e[11,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(-e[10,1] e[11,2]-e[10,1] e[12,2]-e[11,1] e[12,2]-e[10,1] e[13,2]-e[11,1] e[13,2]-e[12,1] e[13,2]-e[10,1] e[14,2]-e[11,1] e[14,2]-e[12,1] e[14,2]-e[13,1] e[14,2]+(e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]+e[13,2]+e[14,2])) (e[11,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(1+e[6,1]+e[6,1] e[6,2]+e[7,1]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[8,1]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[9,1]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[10,1]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[11,1]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[12,1]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]+e[13,1]+e[6,2] e[13,1]+e[7,2] e[13,1]+e[8,2] e[13,1]+e[9,2] e[13,1]+e[10,2] e[13,1]+e[11,2] e[13,1]+e[12,2] e[13,1]+e[13,1] e[13,2]+e[14,1]+e[6,2] e[14,1]+e[7,2] e[14,1]+e[8,2] e[14,1]+e[9,2] e[14,1]+e[10,2] e[14,1]+e[11,2] e[14,1]+e[12,2] e[14,1]+e[13,2] e[14,1]+e[14,1] e[14,2]) (e[10,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[10,1] e[11,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])-(e[11,1] e[12,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (-e[10,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[13,3]-e[10,1] e[12,2] e[13,3]-e[11,1] e[12,2] e[13,3]-e[10,1] e[11,2] e[14,3]-e[10,1] e[12,2] e[14,3]-e[11,1] e[12,2] e[14,3]-e[10,1] e[13,2] e[14,3]-e[11,1] e[13,2] e[14,3]-e[12,1] e[13,2] e[14,3]+(e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]+e[13,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[8,2] e[13,3]+e[9,2] e[13,3]+e[10,2] e[13,3]+e[11,2] e[13,3]+e[12,2] e[13,3]+e[14,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[8,2] e[14,3]+e[9,2] e[14,3]+e[10,2] e[14,3]+e[11,2] e[14,3]+e[12,2] e[14,3]+e[13,2] e[14,3]))+(e[11,1] e[12,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[6,2] e[12,3]-e[7,2] e[12,3]-e[6,1] e[7,2] e[12,3]-e[8,2] e[12,3]-e[6,1] e[8,2] e[12,3]-e[7,1] e[8,2] e[12,3]-e[9,2] e[12,3]-e[6,1] e[9,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[10,2] e[12,3]-e[6,1] e[10,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[11,2] e[12,3]-e[6,1] e[11,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]-e[6,2] e[13,3]-e[7,2] e[13,3]-e[6,1] e[7,2] e[13,3]-e[8,2] e[13,3]-e[6,1] e[8,2] e[13,3]-e[7,1] e[8,2] e[13,3]-e[9,2] e[13,3]-e[6,1] e[9,2] e[13,3]-e[7,1] e[9,2] e[13,3]-e[8,1] e[9,2] e[13,3]-e[10,2] e[13,3]-e[6,1] e[10,2] e[13,3]-e[7,1] e[10,2] e[13,3]-e[8,1] e[10,2] e[13,3]-e[9,1] e[10,2] e[13,3]-e[11,2] e[13,3]-e[6,1] e[11,2] e[13,3]-e[7,1] e[11,2] e[13,3]-e[8,1] e[11,2] e[13,3]-e[9,1] e[11,2] e[13,3]-e[10,1] e[11,2] e[13,3]-e[12,2] e[13,3]-e[6,1] e[12,2] e[13,3]-e[7,1] e[12,2] e[13,3]-e[8,1] e[12,2] e[13,3]-e[9,1] e[12,2] e[13,3]-e[10,1] e[12,2] e[13,3]-e[11,1] e[12,2] e[13,3]-e[6,2] e[14,3]-e[7,2] e[14,3]-e[6,1] e[7,2] e[14,3]-e[8,2] e[14,3]-e[6,1] e[8,2] e[14,3]-e[7,1] e[8,2] e[14,3]-e[9,2] e[14,3]-e[6,1] e[9,2] e[14,3]-e[7,1] e[9,2] e[14,3]-e[8,1] e[9,2] e[14,3]-e[10,2] e[14,3]-e[6,1] e[10,2] e[14,3]-e[7,1] e[10,2] e[14,3]-e[8,1] e[10,2] e[14,3]-e[9,1] e[10,2] e[14,3]-e[11,2] e[14,3]-e[6,1] e[11,2] e[14,3]-e[7,1] e[11,2] e[14,3]-e[8,1] e[11,2] e[14,3]-e[9,1] e[11,2] e[14,3]-e[10,1] e[11,2] e[14,3]-e[12,2] e[14,3]-e[6,1] e[12,2] e[14,3]-e[7,1] e[12,2] e[14,3]-e[8,1] e[12,2] e[14,3]-e[9,1] e[12,2] e[14,3]-e[10,1] e[12,2] e[14,3]-e[11,1] e[12,2] e[14,3]-e[13,2] e[14,3]-e[6,1] e[13,2] e[14,3]-e[7,1] e[13,2] e[14,3]-e[8,1] e[13,2] e[14,3]-e[9,1] e[13,2] e[14,3]-e[10,1] e[13,2] e[14,3]-e[11,1] e[13,2] e[14,3]-e[12,1] e[13,2] e[14,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]+e[13,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[8,2] e[13,3]+e[9,2] e[13,3]+e[10,2] e[13,3]+e[11,2] e[13,3]+e[12,2] e[13,3]+e[14,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[8,2] e[14,3]+e[9,2] e[14,3]+e[10,2] e[14,3]+e[11,2] e[14,3]+e[12,2] e[14,3]+e[13,2] e[14,3]))-(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (-e[6,2] e[7,3]-e[6,2] e[8,3]-e[7,2] e[8,3]-e[6,1] e[7,2] e[8,3]-e[6,2] e[9,3]-e[7,2] e[9,3]-e[6,1] e[7,2] e[9,3]-e[8,2] e[9,3]-e[6,1] e[8,2] e[9,3]-e[7,1] e[8,2] e[9,3]-e[6,2] e[10,3]-e[7,2] e[10,3]-e[6,1] e[7,2] e[10,3]-e[8,2] e[10,3]-e[6,1] e[8,2] e[10,3]-e[7,1] e[8,2] e[10,3]-e[9,2] e[10,3]-e[6,1] e[9,2] e[10,3]-e[7,1] e[9,2] e[10,3]-e[8,1] e[9,2] e[10,3]-e[6,2] e[11,3]-e[7,2] e[11,3]-e[6,1] e[7,2] e[11,3]-e[8,2] e[11,3]-e[6,1] e[8,2] e[11,3]-e[7,1] e[8,2] e[11,3]-e[9,2] e[11,3]-e[6,1] e[9,2] e[11,3]-e[7,1] e[9,2] e[11,3]-e[8,1] e[9,2] e[11,3]-e[10,2] e[11,3]-e[6,1] e[10,2] e[11,3]-e[7,1] e[10,2] e[11,3]-e[8,1] e[10,2] e[11,3]-e[9,1] e[10,2] e[11,3]-e[6,2] e[12,3]-e[7,2] e[12,3]-e[6,1] e[7,2] e[12,3]-e[8,2] e[12,3]-e[6,1] e[8,2] e[12,3]-e[7,1] e[8,2] e[12,3]-e[9,2] e[12,3]-e[6,1] e[9,2] e[12,3]-e[7,1] e[9,2] e[12,3]-e[8,1] e[9,2] e[12,3]-e[10,2] e[12,3]-e[6,1] e[10,2] e[12,3]-e[7,1] e[10,2] e[12,3]-e[8,1] e[10,2] e[12,3]-e[9,1] e[10,2] e[12,3]-e[11,2] e[12,3]-e[6,1] e[11,2] e[12,3]-e[7,1] e[11,2] e[12,3]-e[8,1] e[11,2] e[12,3]-e[9,1] e[11,2] e[12,3]-e[10,1] e[11,2] e[12,3]-e[6,2] e[13,3]-e[7,2] e[13,3]-e[6,1] e[7,2] e[13,3]-e[8,2] e[13,3]-e[6,1] e[8,2] e[13,3]-e[7,1] e[8,2] e[13,3]-e[9,2] e[13,3]-e[6,1] e[9,2] e[13,3]-e[7,1] e[9,2] e[13,3]-e[8,1] e[9,2] e[13,3]-e[10,2] e[13,3]-e[6,1] e[10,2] e[13,3]-e[7,1] e[10,2] e[13,3]-e[8,1] e[10,2] e[13,3]-e[9,1] e[10,2] e[13,3]-e[11,2] e[13,3]-e[6,1] e[11,2] e[13,3]-e[7,1] e[11,2] e[13,3]-e[8,1] e[11,2] e[13,3]-e[9,1] e[11,2] e[13,3]-e[10,1] e[11,2] e[13,3]-e[12,2] e[13,3]-e[6,1] e[12,2] e[13,3]-e[7,1] e[12,2] e[13,3]-e[8,1] e[12,2] e[13,3]-e[9,1] e[12,2] e[13,3]-e[10,1] e[12,2] e[13,3]-e[11,1] e[12,2] e[13,3]-e[6,2] e[14,3]-e[7,2] e[14,3]-e[6,1] e[7,2] e[14,3]-e[8,2] e[14,3]-e[6,1] e[8,2] e[14,3]-e[7,1] e[8,2] e[14,3]-e[9,2] e[14,3]-e[6,1] e[9,2] e[14,3]-e[7,1] e[9,2] e[14,3]-e[8,1] e[9,2] e[14,3]-e[10,2] e[14,3]-e[6,1] e[10,2] e[14,3]-e[7,1] e[10,2] e[14,3]-e[8,1] e[10,2] e[14,3]-e[9,1] e[10,2] e[14,3]-e[11,2] e[14,3]-e[6,1] e[11,2] e[14,3]-e[7,1] e[11,2] e[14,3]-e[8,1] e[11,2] e[14,3]-e[9,1] e[11,2] e[14,3]-e[10,1] e[11,2] e[14,3]-e[12,2] e[14,3]-e[6,1] e[12,2] e[14,3]-e[7,1] e[12,2] e[14,3]-e[8,1] e[12,2] e[14,3]-e[9,1] e[12,2] e[14,3]-e[10,1] e[12,2] e[14,3]-e[11,1] e[12,2] e[14,3]-e[13,2] e[14,3]-e[6,1] e[13,2] e[14,3]-e[7,1] e[13,2] e[14,3]-e[8,1] e[13,2] e[14,3]-e[9,1] e[13,2] e[14,3]-e[10,1] e[13,2] e[14,3]-e[11,1] e[13,2] e[14,3]-e[12,1] e[13,2] e[14,3]+(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]+e[13,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[8,2] e[13,3]+e[9,2] e[13,3]+e[10,2] e[13,3]+e[11,2] e[13,3]+e[12,2] e[13,3]+e[14,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[8,2] e[14,3]+e[9,2] e[14,3]+e[10,2] e[14,3]+e[11,2] e[14,3]+e[12,2] e[14,3]+e[13,2] e[14,3]))+(e[11,1]+e[12,1]+e[13,1]+e[14,1]) ((e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]+e[13,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[8,2] e[13,3]+e[9,2] e[13,3]+e[10,2] e[13,3]+e[11,2] e[13,3]+e[12,2] e[13,3]+e[14,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[8,2] e[14,3]+e[9,2] e[14,3]+e[10,2] e[14,3]+e[11,2] e[14,3]+e[12,2] e[14,3]+e[13,2] e[14,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]+e[13,2]+e[14,2]) (e[10,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[10,1] e[11,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))-(e[11,1]+e[12,1]+e[13,1]+e[14,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[13,2]+e[6,1] e[13,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[14,2]+e[6,1] e[14,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]+e[13,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[8,2] e[13,3]+e[9,2] e[13,3]+e[10,2] e[13,3]+e[11,2] e[13,3]+e[12,2] e[13,3]+e[14,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[8,2] e[14,3]+e[9,2] e[14,3]+e[10,2] e[14,3]+e[11,2] e[14,3]+e[12,2] e[14,3]+e[13,2] e[14,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]+e[13,2]+e[14,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[6,1] e[7,2] e[13,3]+e[8,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[9,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[10,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[11,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[12,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[6,1] e[7,2] e[14,3]+e[8,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[9,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[10,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[11,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[12,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[13,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))+(e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) ((e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[13,2]+e[6,1] e[13,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[14,2]+e[6,1] e[14,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[6,3]+e[7,3]+e[6,2] e[7,3]+e[8,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[9,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[10,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[11,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[12,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]+e[13,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[8,2] e[13,3]+e[9,2] e[13,3]+e[10,2] e[13,3]+e[11,2] e[13,3]+e[12,2] e[13,3]+e[14,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[8,2] e[14,3]+e[9,2] e[14,3]+e[10,2] e[14,3]+e[11,2] e[14,3]+e[12,2] e[14,3]+e[13,2] e[14,3])-(1+e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]+e[13,2]+e[14,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[6,1] e[7,2] e[13,3]+e[8,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[9,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[10,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[11,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[12,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[6,1] e[7,2] e[14,3]+e[8,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[9,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[10,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[11,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[12,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[13,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))))+(\[Beta]1 (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[13,2]+e[6,1] e[13,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[14,2]+e[6,1] e[14,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,1] e[7,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,1] e[7,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[6,1] e[13,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[6,1] e[14,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[6,1] e[7,2] e[13,3]+e[8,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[9,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[10,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[11,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[12,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[6,1] e[7,2] e[14,3]+e[8,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[9,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[10,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[11,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[12,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[13,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])) ((e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[7,1] e[8,1] e[8,2] e[9,3]+e[7,1] e[8,1] e[8,2] e[10,3]+e[7,1] e[8,1] e[8,2] e[11,3]+e[7,1] e[8,1] e[8,2] e[12,3]+e[7,1] e[8,1] e[8,2] e[13,3]+e[7,1] e[8,1] e[8,2] e[14,3])-e[7,1] e[8,1] e[8,2] (e[10,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[10,1] e[11,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[7,1] e[8,1] e[8,2]+e[7,1] e[8,2] e[9,1]+e[7,1] e[9,1] e[9,2]+e[7,1] e[8,2] e[10,1]+e[7,1] e[9,2] e[10,1]+e[7,1] e[10,1] e[10,2]+e[7,1] e[8,2] e[11,1]+e[7,1] e[9,2] e[11,1]+e[7,1] e[10,2] e[11,1]+e[7,1] e[11,1] e[11,2]+e[7,1] e[8,2] e[12,1]+e[7,1] e[9,2] e[12,1]+e[7,1] e[10,2] e[12,1]+e[7,1] e[11,2] e[12,1]+e[7,1] e[12,1] e[12,2]+e[7,1] e[8,2] e[13,1]+e[7,1] e[9,2] e[13,1]+e[7,1] e[10,2] e[13,1]+e[7,1] e[11,2] e[13,1]+e[7,1] e[12,2] e[13,1]+e[7,1] e[13,1] e[13,2]+e[7,1] e[8,2] e[14,1]+e[7,1] e[9,2] e[14,1]+e[7,1] e[10,2] e[14,1]+e[7,1] e[11,2] e[14,1]+e[7,1] e[12,2] e[14,1]+e[7,1] e[13,2] e[14,1]+e[7,1] e[14,1] e[14,2]) (e[9,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[9,1] e[10,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[9,1] e[10,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])-(e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (-(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[8,1] e[9,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[8,1] e[9,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[7,1] e[8,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[7,1] e[8,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))+(e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[8,1] e[9,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[8,1] e[9,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[7,1] e[8,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[7,1] e[8,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))-(e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (-(e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[7,1] e[8,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[7,1] e[8,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[7,1] e[13,2] e[14,3])+(e[7,1] e[8,2]+e[7,1] e[9,2]+e[7,1] e[10,2]+e[7,1] e[11,2]+e[7,1] e[12,2]+e[7,1] e[13,2]+e[7,1] e[14,2]) (e[9,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[9,1] e[10,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[9,1] e[10,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[8,1] e[9,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[8,1] e[9,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[7,1] e[8,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[7,1] e[8,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))))/((-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[8,1] e[9,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[8,1] e[9,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[7,1] e[8,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[7,1] e[8,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])) (-(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]) (e[10,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[10,1] e[11,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]+e[6,2] e[13,1]+e[7,2] e[13,1]+e[8,2] e[13,1]+e[9,2] e[13,1]+e[10,2] e[13,1]+e[11,2] e[13,1]+e[12,2] e[13,1]+e[13,1] e[13,2]+e[6,2] e[14,1]+e[7,2] e[14,1]+e[8,2] e[14,1]+e[9,2] e[14,1]+e[10,2] e[14,1]+e[11,2] e[14,1]+e[12,2] e[14,1]+e[13,2] e[14,1]+e[14,1] e[14,2]) (e[9,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[9,1] e[10,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[9,1] e[10,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])-(e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (-(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,1] e[7,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,1] e[7,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[6,1] e[7,2] e[13,3]+e[8,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[9,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[10,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[11,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[12,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[6,1] e[7,2] e[14,3]+e[8,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[9,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[10,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[11,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[12,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[13,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))+(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[9,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[9,1] e[10,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[9,1] e[10,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]-(e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[8,2] e[13,3]+e[9,2] e[13,3]+e[10,2] e[13,3]+e[11,2] e[13,3]+e[12,2] e[13,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[8,2] e[14,3]+e[9,2] e[14,3]+e[10,2] e[14,3]+e[11,2] e[14,3]+e[12,2] e[14,3]+e[13,2] e[14,3])-(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,1] e[7,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,1] e[7,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[6,1] e[7,2] e[13,3]+e[8,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[9,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[10,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[11,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[12,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[6,1] e[7,2] e[14,3]+e[8,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[9,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[10,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[11,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[12,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[13,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))+(e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[13,2]+e[6,1] e[13,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[14,2]+e[6,1] e[14,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,1] e[7,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,1] e[7,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[6,1] e[13,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[6,1] e[14,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[6,1] e[7,2] e[13,3]+e[8,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[9,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[10,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[11,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[12,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[6,1] e[7,2] e[14,3]+e[8,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[9,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[10,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[11,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[12,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[13,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))-(e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (-(e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[8,2] e[13,3]+e[9,2] e[13,3]+e[10,2] e[13,3]+e[11,2] e[13,3]+e[12,2] e[13,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[8,2] e[14,3]+e[9,2] e[14,3]+e[10,2] e[14,3]+e[11,2] e[14,3]+e[12,2] e[14,3]+e[13,2] e[14,3])+(e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]+e[13,2]+e[14,2]) (e[9,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[9,1] e[10,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[9,1] e[10,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[13,2]+e[6,1] e[13,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[14,2]+e[6,1] e[14,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,1] e[7,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,1] e[7,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[6,1] e[13,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[6,1] e[14,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[6,1] e[7,2] e[13,3]+e[8,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[9,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[10,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[11,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[12,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[6,1] e[7,2] e[14,3]+e[8,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[9,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[10,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[11,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[12,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[13,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))))+(\[Alpha]1 (-(e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[10,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[10,1] e[11,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[9,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[9,1] e[10,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[9,1] e[10,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])) (-e[6,1] e[6,2] (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[8,1] e[9,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[8,1] e[9,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]+e[6,2] e[13,1]+e[7,2] e[13,1]+e[8,2] e[13,1]+e[9,2] e[13,1]+e[10,2] e[13,1]+e[11,2] e[13,1]+e[12,2] e[13,1]+e[13,1] e[13,2]+e[6,2] e[14,1]+e[7,2] e[14,1]+e[8,2] e[14,1]+e[9,2] e[14,1]+e[10,2] e[14,1]+e[11,2] e[14,1]+e[12,2] e[14,1]+e[13,2] e[14,1]+e[14,1] e[14,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[7,1] e[8,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[7,1] e[8,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (-(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,1] e[7,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,1] e[7,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[6,1] e[7,2] e[13,3]+e[8,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[9,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[10,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[11,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[12,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[6,1] e[7,2] e[14,3]+e[8,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[9,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[10,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[11,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[12,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[13,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[7,1] e[8,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[7,1] e[8,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]-(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[8,2] e[13,3]+e[9,2] e[13,3]+e[10,2] e[13,3]+e[11,2] e[13,3]+e[12,2] e[13,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[8,2] e[14,3]+e[9,2] e[14,3]+e[10,2] e[14,3]+e[11,2] e[14,3]+e[12,2] e[14,3]+e[13,2] e[14,3])-(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,1] e[7,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,1] e[7,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[6,1] e[7,2] e[13,3]+e[8,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[9,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[10,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[11,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[12,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[6,1] e[7,2] e[14,3]+e[8,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[9,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[10,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[11,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[12,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[13,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))+(e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[13,2]+e[6,1] e[13,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[14,2]+e[6,1] e[14,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,1] e[7,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,1] e[7,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[6,1] e[13,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[6,1] e[14,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[6,1] e[7,2] e[13,3]+e[8,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[9,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[10,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[11,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[12,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[6,1] e[7,2] e[14,3]+e[8,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[9,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[10,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[11,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[12,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[13,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))-(e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[8,2] e[13,3]+e[9,2] e[13,3]+e[10,2] e[13,3]+e[11,2] e[13,3]+e[12,2] e[13,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[8,2] e[14,3]+e[9,2] e[14,3]+e[10,2] e[14,3]+e[11,2] e[14,3]+e[12,2] e[14,3]+e[13,2] e[14,3])+(e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]+e[13,2]+e[14,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[7,1] e[8,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[7,1] e[8,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[13,2]+e[6,1] e[13,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[14,2]+e[6,1] e[14,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,1] e[7,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,1] e[7,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[6,1] e[13,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[6,1] e[14,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[6,1] e[7,2] e[13,3]+e[8,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[9,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[10,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[11,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[12,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[6,1] e[7,2] e[14,3]+e[8,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[9,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[10,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[11,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[12,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[13,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))))/((-(e[7,1] e[8,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[8,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[8,1] e[9,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[8,1] e[9,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[8,1] e[9,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[8,1] e[9,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[7,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[7,1] e[8,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[7,1] e[8,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[7,1] e[8,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[7,1] e[8,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])) (-(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]) (e[10,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[10,1] e[11,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[6,1] e[6,2]+e[6,2] e[7,1]+e[7,1] e[7,2]+e[6,2] e[8,1]+e[7,2] e[8,1]+e[8,1] e[8,2]+e[6,2] e[9,1]+e[7,2] e[9,1]+e[8,2] e[9,1]+e[9,1] e[9,2]+e[6,2] e[10,1]+e[7,2] e[10,1]+e[8,2] e[10,1]+e[9,2] e[10,1]+e[10,1] e[10,2]+e[6,2] e[11,1]+e[7,2] e[11,1]+e[8,2] e[11,1]+e[9,2] e[11,1]+e[10,2] e[11,1]+e[11,1] e[11,2]+e[6,2] e[12,1]+e[7,2] e[12,1]+e[8,2] e[12,1]+e[9,2] e[12,1]+e[10,2] e[12,1]+e[11,2] e[12,1]+e[12,1] e[12,2]+e[6,2] e[13,1]+e[7,2] e[13,1]+e[8,2] e[13,1]+e[9,2] e[13,1]+e[10,2] e[13,1]+e[11,2] e[13,1]+e[12,2] e[13,1]+e[13,1] e[13,2]+e[6,2] e[14,1]+e[7,2] e[14,1]+e[8,2] e[14,1]+e[9,2] e[14,1]+e[10,2] e[14,1]+e[11,2] e[14,1]+e[12,2] e[14,1]+e[13,2] e[14,1]+e[14,1] e[14,2]) (e[9,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[9,1] e[10,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[9,1] e[10,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])-(e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (-(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,1] e[7,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,1] e[7,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[6,1] e[7,2] e[13,3]+e[8,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[9,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[10,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[11,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[12,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[6,1] e[7,2] e[14,3]+e[8,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[9,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[10,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[11,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[12,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[13,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))+(e[10,1] e[11,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[9,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[9,1] e[10,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[9,1] e[10,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]-(e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[8,2] e[13,3]+e[9,2] e[13,3]+e[10,2] e[13,3]+e[11,2] e[13,3]+e[12,2] e[13,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[8,2] e[14,3]+e[9,2] e[14,3]+e[10,2] e[14,3]+e[11,2] e[14,3]+e[12,2] e[14,3]+e[13,2] e[14,3])-(1+e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,1] e[7,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,1] e[7,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[6,1]+e[7,1]+e[8,1]+e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[6,1] e[7,2] e[13,3]+e[8,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[9,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[10,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[11,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[12,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[6,1] e[7,2] e[14,3]+e[8,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[9,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[10,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[11,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[12,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[13,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))+(e[9,1]+e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[13,2]+e[6,1] e[13,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[14,2]+e[6,1] e[14,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,1] e[7,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,1] e[7,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[6,1] e[13,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[6,1] e[14,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[6,1] e[7,2] e[13,3]+e[8,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[9,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[10,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[11,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[12,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[6,1] e[7,2] e[14,3]+e[8,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[9,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[10,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[11,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[12,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[13,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))-(e[10,1]+e[11,1]+e[12,1]+e[13,1]+e[14,1]) (-(e[9,1] e[10,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[8,2] e[11,3]+e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[8,2] e[12,3]+e[9,2] e[12,3]+e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[8,2] e[13,3]+e[9,2] e[13,3]+e[10,2] e[13,3]+e[11,2] e[13,3]+e[12,2] e[13,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[8,2] e[14,3]+e[9,2] e[14,3]+e[10,2] e[14,3]+e[11,2] e[14,3]+e[12,2] e[14,3]+e[13,2] e[14,3])+(e[6,2]+e[7,2]+e[8,2]+e[9,2]+e[10,2]+e[11,2]+e[12,2]+e[13,2]+e[14,2]) (e[9,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[9,1] e[10,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[9,1] e[10,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])-(e[6,2]+e[7,2]+e[6,1] e[7,2]+e[8,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[9,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[10,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[11,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[12,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[13,2]+e[6,1] e[13,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[14,2]+e[6,1] e[14,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[6,1] e[7,2] e[8,3]+e[6,1] e[7,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,1] e[7,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,1] e[7,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,1] e[7,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,1] e[7,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,1] e[7,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3])+(e[6,1] e[7,2]+e[6,1] e[8,2]+e[7,1] e[8,2]+e[6,1] e[9,2]+e[7,1] e[9,2]+e[8,1] e[9,2]+e[6,1] e[10,2]+e[7,1] e[10,2]+e[8,1] e[10,2]+e[9,1] e[10,2]+e[6,1] e[11,2]+e[7,1] e[11,2]+e[8,1] e[11,2]+e[9,1] e[11,2]+e[10,1] e[11,2]+e[6,1] e[12,2]+e[7,1] e[12,2]+e[8,1] e[12,2]+e[9,1] e[12,2]+e[10,1] e[12,2]+e[11,1] e[12,2]+e[6,1] e[13,2]+e[7,1] e[13,2]+e[8,1] e[13,2]+e[9,1] e[13,2]+e[10,1] e[13,2]+e[11,1] e[13,2]+e[12,1] e[13,2]+e[6,1] e[14,2]+e[7,1] e[14,2]+e[8,1] e[14,2]+e[9,1] e[14,2]+e[10,1] e[14,2]+e[11,1] e[14,2]+e[12,1] e[14,2]+e[13,1] e[14,2]) (e[6,2] e[7,3]+e[6,2] e[8,3]+e[7,2] e[8,3]+e[6,1] e[7,2] e[8,3]+e[6,2] e[9,3]+e[7,2] e[9,3]+e[6,1] e[7,2] e[9,3]+e[8,2] e[9,3]+e[6,1] e[8,2] e[9,3]+e[7,1] e[8,2] e[9,3]+e[6,2] e[10,3]+e[7,2] e[10,3]+e[6,1] e[7,2] e[10,3]+e[8,2] e[10,3]+e[6,1] e[8,2] e[10,3]+e[7,1] e[8,2] e[10,3]+e[9,2] e[10,3]+e[6,1] e[9,2] e[10,3]+e[7,1] e[9,2] e[10,3]+e[8,1] e[9,2] e[10,3]+e[6,2] e[11,3]+e[7,2] e[11,3]+e[6,1] e[7,2] e[11,3]+e[8,2] e[11,3]+e[6,1] e[8,2] e[11,3]+e[7,1] e[8,2] e[11,3]+e[9,2] e[11,3]+e[6,1] e[9,2] e[11,3]+e[7,1] e[9,2] e[11,3]+e[8,1] e[9,2] e[11,3]+e[10,2] e[11,3]+e[6,1] e[10,2] e[11,3]+e[7,1] e[10,2] e[11,3]+e[8,1] e[10,2] e[11,3]+e[9,1] e[10,2] e[11,3]+e[6,2] e[12,3]+e[7,2] e[12,3]+e[6,1] e[7,2] e[12,3]+e[8,2] e[12,3]+e[6,1] e[8,2] e[12,3]+e[7,1] e[8,2] e[12,3]+e[9,2] e[12,3]+e[6,1] e[9,2] e[12,3]+e[7,1] e[9,2] e[12,3]+e[8,1] e[9,2] e[12,3]+e[10,2] e[12,3]+e[6,1] e[10,2] e[12,3]+e[7,1] e[10,2] e[12,3]+e[8,1] e[10,2] e[12,3]+e[9,1] e[10,2] e[12,3]+e[11,2] e[12,3]+e[6,1] e[11,2] e[12,3]+e[7,1] e[11,2] e[12,3]+e[8,1] e[11,2] e[12,3]+e[9,1] e[11,2] e[12,3]+e[10,1] e[11,2] e[12,3]+e[6,2] e[13,3]+e[7,2] e[13,3]+e[6,1] e[7,2] e[13,3]+e[8,2] e[13,3]+e[6,1] e[8,2] e[13,3]+e[7,1] e[8,2] e[13,3]+e[9,2] e[13,3]+e[6,1] e[9,2] e[13,3]+e[7,1] e[9,2] e[13,3]+e[8,1] e[9,2] e[13,3]+e[10,2] e[13,3]+e[6,1] e[10,2] e[13,3]+e[7,1] e[10,2] e[13,3]+e[8,1] e[10,2] e[13,3]+e[9,1] e[10,2] e[13,3]+e[11,2] e[13,3]+e[6,1] e[11,2] e[13,3]+e[7,1] e[11,2] e[13,3]+e[8,1] e[11,2] e[13,3]+e[9,1] e[11,2] e[13,3]+e[10,1] e[11,2] e[13,3]+e[12,2] e[13,3]+e[6,1] e[12,2] e[13,3]+e[7,1] e[12,2] e[13,3]+e[8,1] e[12,2] e[13,3]+e[9,1] e[12,2] e[13,3]+e[10,1] e[12,2] e[13,3]+e[11,1] e[12,2] e[13,3]+e[6,2] e[14,3]+e[7,2] e[14,3]+e[6,1] e[7,2] e[14,3]+e[8,2] e[14,3]+e[6,1] e[8,2] e[14,3]+e[7,1] e[8,2] e[14,3]+e[9,2] e[14,3]+e[6,1] e[9,2] e[14,3]+e[7,1] e[9,2] e[14,3]+e[8,1] e[9,2] e[14,3]+e[10,2] e[14,3]+e[6,1] e[10,2] e[14,3]+e[7,1] e[10,2] e[14,3]+e[8,1] e[10,2] e[14,3]+e[9,1] e[10,2] e[14,3]+e[11,2] e[14,3]+e[6,1] e[11,2] e[14,3]+e[7,1] e[11,2] e[14,3]+e[8,1] e[11,2] e[14,3]+e[9,1] e[11,2] e[14,3]+e[10,1] e[11,2] e[14,3]+e[12,2] e[14,3]+e[6,1] e[12,2] e[14,3]+e[7,1] e[12,2] e[14,3]+e[8,1] e[12,2] e[14,3]+e[9,1] e[12,2] e[14,3]+e[10,1] e[12,2] e[14,3]+e[11,1] e[12,2] e[14,3]+e[13,2] e[14,3]+e[6,1] e[13,2] e[14,3]+e[7,1] e[13,2] e[14,3]+e[8,1] e[13,2] e[14,3]+e[9,1] e[13,2] e[14,3]+e[10,1] e[13,2] e[14,3]+e[11,1] e[13,2] e[14,3]+e[12,1] e[13,2] e[14,3]))))
};

traintrack4Int=1/(f1 f2 f3 f4 g4)/.traintrack4IntRules;


(*-------------------------------------------------*)
(*-------------------------------------------------*)
(*Four-Loop Wheel Integral W^4                    *)
(*-------------------------------------------------*)
(*-------------------------------------------------*)



(*GENERAL CASE*)
wheel4IntRules={
n0->(br[a1,a2] br[b1,b2] br[c1,c2] br[d1,d2])/(br[a1,d1] br[a2,d2] br[b1,c1] br[b2,c2]),
n1->(br[a1,a2] br[a1,d2] br[b1,b2])/(br[a1,b1] br[a1,b2] br[a2,d2]),
n2->\[Alpha]1+\[Alpha]2+\[Alpha]1 \[Alpha]2+\[Beta]1+\[Alpha]1 \[Beta]1+\[Beta]2+\[Alpha]1 \[Beta]2+\[Delta]1+\[Alpha]1 \[Delta]2+\[Alpha]2 \[Delta]2+\[Alpha]1 \[Alpha]2 \[Delta]2+\[Beta]1 \[Delta]2+\[Alpha]1 \[Beta]1 \[Delta]2+\[Beta]2 \[Delta]2+\[Alpha]1 \[Beta]2 \[Delta]2+\[Alpha]1 \[Delta]3+\[Alpha]2 \[Delta]3+\[Beta]1 \[Delta]3+\[Beta]2 \[Delta]3+(\[Gamma]1 br[a1,c1] br[b1,b2])/(br[a1,b2] br[b1,c1])+(\[Alpha]1 \[Gamma]1 br[a1,c1] br[b1,b2])/(br[a1,b2] br[b1,c1])+(\[Gamma]1 \[Delta]3 br[a1,c1] br[b1,b2])/(br[a1,b2] br[b1,c1])+(\[Gamma]2 br[a1,c2] br[b1,b2])/(br[a1,b1] br[b2,c2])+(\[Alpha]1 \[Gamma]2 br[a1,c2] br[b1,b2])/(br[a1,b1] br[b2,c2])+(\[Gamma]2 \[Delta]3 br[a1,c2] br[b1,b2])/(br[a1,b1] br[b2,c2]),
f1->\[Alpha]1+\[Alpha]2+\[Alpha]1 \[Alpha]2,
f2->\[Alpha]1+\[Alpha]2+\[Alpha]1 \[Alpha]2+\[Alpha]1 \[Beta]1+\[Alpha]1 \[Beta]2+\[Alpha]1 \[Delta]2+\[Alpha]2 \[Delta]2+\[Alpha]1 \[Alpha]2 \[Delta]2+\[Alpha]1 \[Beta]1 \[Delta]2+\[Alpha]1 \[Beta]2 \[Delta]2+\[Alpha]1 \[Delta]3+\[Alpha]2 \[Delta]3+(\[Alpha]2 \[Beta]1 br[a1,d2] br[a2,b1])/(br[a1,b1] br[a2,d2])+(\[Alpha]2 \[Beta]1 \[Delta]2 br[a1,d2] br[a2,b1])/(br[a1,b1] br[a2,d2])+(\[Alpha]2 \[Beta]2 br[a1,d2] br[a2,b2])/(br[a1,b2] br[a2,d2])+(\[Alpha]2 \[Beta]2 \[Delta]2 br[a1,d2] br[a2,b2])/(br[a1,b2] br[a2,d2])+(\[Beta]1 \[Beta]2 br[a1,a2] br[a1,d2] br[b1,b2])/(br[a1,b1] br[a1,b2] br[a2,d2])+(\[Beta]1 \[Gamma]1 br[a1,a2] br[a1,d2] br[b1,b2])/(br[a1,b1] br[a1,b2] br[a2,d2])+(\[Beta]2 \[Gamma]2 br[a1,a2] br[a1,d2] br[b1,b2])/(br[a1,b1] br[a1,b2] br[a2,d2])+(\[Beta]1 \[Beta]2 \[Delta]2 br[a1,a2] br[a1,d2] br[b1,b2])/(br[a1,b1] br[a1,b2] br[a2,d2])+(\[Alpha]1 \[Gamma]1 br[a1,c1] br[b1,b2])/(br[a1,b2] br[b1,c1])+(\[Alpha]2 \[Gamma]1 br[a1,d2] br[a2,c1] br[b1,b2])/(br[a1,b2] br[a2,d2] br[b1,c1])+(\[Beta]1 br[a1,a2] br[b1,d2])/(br[a1,b1] br[a2,d2])+(\[Beta]1 \[Delta]2 br[a1,a2] br[b1,d2])/(br[a1,b1] br[a2,d2])+(\[Beta]1 \[Delta]3 br[a1,a2] br[b1,d2])/(br[a1,b1] br[a2,d2])+(\[Beta]2 \[Gamma]1 br[a1,a2] br[a1,d2] br[b1,b2] br[b2,c1])/(br[a1,b2]^2 br[a2,d2] br[b1,c1])+(\[Alpha]1 \[Gamma]2 br[a1,c2] br[b1,b2])/(br[a1,b1] br[b2,c2])+(\[Alpha]2 \[Gamma]2 br[a1,d2] br[a2,c2] br[b1,b2])/(br[a1,b1] br[a2,d2] br[b2,c2])+(\[Beta]1 \[Gamma]2 br[a1,a2] br[a1,d2] br[b1,b2] br[b1,c2])/(br[a1,b1]^2 br[a2,d2] br[b2,c2])+(\[Beta]2 br[a1,a2] br[b2,d2])/(br[a1,b2] br[a2,d2])+(\[Beta]2 \[Delta]2 br[a1,a2] br[b2,d2])/(br[a1,b2] br[a2,d2])+(\[Beta]2 \[Delta]3 br[a1,a2] br[b2,d2])/(br[a1,b2] br[a2,d2])+(\[Gamma]1 \[Gamma]2 br[a1,a2] br[a1,d2] br[b1,b2]^2 br[c1,c2])/(br[a1,b1] br[a1,b2] br[a2,d2] br[b1,c1] br[b2,c2])+(\[Gamma]1 br[a1,a2] br[b1,b2] br[c1,d2])/(br[a1,b2] br[a2,d2] br[b1,c1])+(\[Gamma]1 \[Delta]3 br[a1,a2] br[b1,b2] br[c1,d2])/(br[a1,b2] br[a2,d2] br[b1,c1])+(\[Gamma]2 br[a1,a2] br[b1,b2] br[c2,d2])/(br[a1,b1] br[a2,d2] br[b2,c2])+(\[Gamma]2 \[Delta]3 br[a1,a2] br[b1,b2] br[c2,d2])/(br[a1,b1] br[a2,d2] br[b2,c2])+(\[Delta]1 br[a1,a2] br[d1,d2])/(br[a1,d1] br[a2,d2]),
f3->\[Beta]1 \[Beta]2+\[Alpha]1 \[Beta]1 \[Beta]2+\[Alpha]2 \[Beta]1 \[Beta]2+\[Alpha]1 \[Alpha]2 \[Beta]1 \[Beta]2+\[Beta]1^2 \[Beta]2+\[Alpha]1 \[Beta]1^2 \[Beta]2+\[Beta]1 \[Beta]2^2+\[Alpha]1 \[Beta]1 \[Beta]2^2+\[Beta]1 \[Gamma]1+\[Alpha]1 \[Beta]1 \[Gamma]1+\[Alpha]2 \[Beta]1 \[Gamma]1+\[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]1+\[Beta]1^2 \[Gamma]1+\[Alpha]1 \[Beta]1^2 \[Gamma]1+\[Beta]1 \[Beta]2 \[Gamma]1+\[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]1+\[Beta]2 \[Gamma]2+\[Alpha]1 \[Beta]2 \[Gamma]2+\[Alpha]2 \[Beta]2 \[Gamma]2+\[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]2+\[Beta]1 \[Beta]2 \[Gamma]2+\[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]2+\[Beta]2^2 \[Gamma]2+\[Alpha]1 \[Beta]2^2 \[Gamma]2+\[Beta]1 \[Beta]2 \[Delta]1+\[Beta]1 \[Gamma]1 \[Delta]1+\[Beta]2 \[Gamma]2 \[Delta]1+2 \[Beta]1 \[Beta]2 \[Delta]2+2 \[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]2+2 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2+2 \[Alpha]1 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2+2 \[Beta]1^2 \[Beta]2 \[Delta]2+2 \[Alpha]1 \[Beta]1^2 \[Beta]2 \[Delta]2+2 \[Beta]1 \[Beta]2^2 \[Delta]2+2 \[Alpha]1 \[Beta]1 \[Beta]2^2 \[Delta]2+\[Beta]1 \[Gamma]1 \[Delta]2+\[Alpha]1 \[Beta]1 \[Gamma]1 \[Delta]2+\[Alpha]2 \[Beta]1 \[Gamma]1 \[Delta]2+\[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]1 \[Delta]2+\[Beta]1^2 \[Gamma]1 \[Delta]2+\[Alpha]1 \[Beta]1^2 \[Gamma]1 \[Delta]2+\[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]2+\[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]2+\[Beta]2 \[Gamma]2 \[Delta]2+\[Alpha]1 \[Beta]2 \[Gamma]2 \[Delta]2+\[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]2+\[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]2+\[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]2+\[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]2+\[Beta]2^2 \[Gamma]2 \[Delta]2+\[Alpha]1 \[Beta]2^2 \[Gamma]2 \[Delta]2+\[Beta]1 \[Beta]2 \[Delta]1 \[Delta]2+\[Beta]1 \[Beta]2 \[Delta]2^2+\[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]2^2+\[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2^2+\[Alpha]1 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2^2+\[Beta]1^2 \[Beta]2 \[Delta]2^2+\[Alpha]1 \[Beta]1^2 \[Beta]2 \[Delta]2^2+\[Beta]1 \[Beta]2^2 \[Delta]2^2+\[Alpha]1 \[Beta]1 \[Beta]2^2 \[Delta]2^2+2 \[Beta]1 \[Beta]2 \[Delta]3+\[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]3+\[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]3+\[Beta]1^2 \[Beta]2 \[Delta]3+\[Beta]1 \[Beta]2^2 \[Delta]3+2 \[Beta]1 \[Gamma]1 \[Delta]3+\[Alpha]1 \[Beta]1 \[Gamma]1 \[Delta]3+\[Alpha]2 \[Beta]1 \[Gamma]1 \[Delta]3+\[Beta]1^2 \[Gamma]1 \[Delta]3+\[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]3+2 \[Beta]2 \[Gamma]2 \[Delta]3+\[Alpha]1 \[Beta]2 \[Gamma]2 \[Delta]3+\[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]3+\[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]3+\[Beta]2^2 \[Gamma]2 \[Delta]3+2 \[Beta]1 \[Beta]2 \[Delta]2 \[Delta]3+\[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]2 \[Delta]3+\[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2 \[Delta]3+\[Beta]1^2 \[Beta]2 \[Delta]2 \[Delta]3+\[Beta]1 \[Beta]2^2 \[Delta]2 \[Delta]3+\[Beta]1 \[Gamma]1 \[Delta]2 \[Delta]3+\[Beta]2 \[Gamma]2 \[Delta]2 \[Delta]3+\[Beta]1 \[Beta]2 \[Delta]3^2+\[Beta]1 \[Gamma]1 \[Delta]3^2+\[Beta]2 \[Gamma]2 \[Delta]3^2+(\[Alpha]1 \[Beta]1 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]2 \[Beta]1 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]1 \[Alpha]2 \[Beta]1 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]2^2 \[Beta]1 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Alpha]2^2 \[Beta]1 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Beta]1^2 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]2 \[Beta]1^2 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Alpha]2 \[Beta]1^2 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Beta]1 \[Beta]2 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]2 \[Beta]1 \[Beta]2 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Alpha]2 \[Beta]1 \[Beta]2 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]2 \[Beta]1 \[Delta]1 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]1 \[Beta]1 \[Delta]2 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]2 \[Beta]1 \[Delta]2 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(4 \[Alpha]1 \[Alpha]2 \[Beta]1 \[Delta]2 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]2^2 \[Beta]1 \[Delta]2 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]1 \[Alpha]2^2 \[Beta]1 \[Delta]2 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]1 \[Beta]1^2 \[Delta]2 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]2 \[Beta]1^2 \[Delta]2 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]1 \[Alpha]2 \[Beta]1^2 \[Delta]2 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]2 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]1 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]2 \[Beta]1 \[Delta]1 \[Delta]2 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Beta]1 \[Delta]2^2 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]2 \[Beta]1 \[Delta]2^2 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]1 \[Alpha]2 \[Beta]1 \[Delta]2^2 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]2^2 \[Beta]1 \[Delta]2^2 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Alpha]2^2 \[Beta]1 \[Delta]2^2 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Beta]1^2 \[Delta]2^2 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]2 \[Beta]1^2 \[Delta]2^2 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Alpha]2 \[Beta]1^2 \[Delta]2^2 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]2^2 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2^2 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2^2 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]1 \[Beta]1 \[Delta]3 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]2 \[Beta]1 \[Delta]3 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]1 \[Alpha]2 \[Beta]1 \[Delta]3 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]2^2 \[Beta]1 \[Delta]3 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Beta]1^2 \[Delta]3 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]2 \[Beta]1^2 \[Delta]3 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]3 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]3 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]1 \[Beta]1 \[Delta]2 \[Delta]3 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]2 \[Beta]1 \[Delta]2 \[Delta]3 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]1 \[Alpha]2 \[Beta]1 \[Delta]2 \[Delta]3 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]2^2 \[Beta]1 \[Delta]2 \[Delta]3 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Beta]1^2 \[Delta]2 \[Delta]3 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]2 \[Beta]1^2 \[Delta]2 \[Delta]3 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]2 \[Delta]3 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2 \[Delta]3 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Beta]1 \[Delta]3^2 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]2 \[Beta]1 \[Delta]3^2 br[a1,b2] br[a2,b1])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Beta]2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]2 \[Beta]2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]1 \[Alpha]2 \[Beta]2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]2^2 \[Beta]2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Alpha]2^2 \[Beta]2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Beta]1 \[Beta]2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]2 \[Beta]1 \[Beta]2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Alpha]2 \[Beta]1 \[Beta]2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Beta]2^2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]2 \[Beta]2^2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Alpha]2 \[Beta]2^2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]2 \[Beta]2 \[Delta]1 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]1 \[Beta]2 \[Delta]2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]2 \[Beta]2 \[Delta]2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(4 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Delta]2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]2^2 \[Beta]2 \[Delta]2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]1 \[Alpha]2^2 \[Beta]2 \[Delta]2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]1 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]1 \[Beta]2^2 \[Delta]2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]2 \[Beta]2^2 \[Delta]2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]1 \[Alpha]2 \[Beta]2^2 \[Delta]2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]2 \[Beta]2 \[Delta]1 \[Delta]2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Beta]2 \[Delta]2^2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]2 \[Beta]2 \[Delta]2^2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Delta]2^2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]2^2 \[Beta]2 \[Delta]2^2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Alpha]2^2 \[Beta]2 \[Delta]2^2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]2^2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2^2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2^2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Beta]2^2 \[Delta]2^2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]2 \[Beta]2^2 \[Delta]2^2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Alpha]2 \[Beta]2^2 \[Delta]2^2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]1 \[Beta]2 \[Delta]3 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]2 \[Beta]2 \[Delta]3 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Delta]3 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]2^2 \[Beta]2 \[Delta]3 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]3 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]3 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Beta]2^2 \[Delta]3 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]2 \[Beta]2^2 \[Delta]3 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]1 \[Beta]2 \[Delta]2 \[Delta]3 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]2 \[Beta]2 \[Delta]2 \[Delta]3 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(2 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Delta]2 \[Delta]3 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]2^2 \[Beta]2 \[Delta]2 \[Delta]3 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]2 \[Delta]3 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2 \[Delta]3 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Beta]2^2 \[Delta]2 \[Delta]3 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]2 \[Beta]2^2 \[Delta]2 \[Delta]3 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Beta]2 \[Delta]3^2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]2 \[Beta]2 \[Delta]3^2 br[a1,b1] br[a2,b2])/(br[a1,a2] br[b1,b2])+(\[Alpha]1 \[Delta]1 br[a1,b1] br[a1,b2] br[a2,d1])/(br[a1,a2] br[a1,d1] br[b1,b2])+(\[Alpha]2 \[Delta]1 br[a1,b1] br[a1,b2] br[a2,d1])/(br[a1,a2] br[a1,d1] br[b1,b2])+(\[Alpha]1 \[Alpha]2 \[Delta]1 br[a1,b1] br[a1,b2] br[a2,d1])/(br[a1,a2] br[a1,d1] br[b1,b2])+(\[Alpha]1 \[Beta]1 \[Delta]1 br[a1,b1] br[a1,b2] br[a2,d1])/(br[a1,a2] br[a1,d1] br[b1,b2])+(\[Alpha]1 \[Beta]2 \[Delta]1 br[a1,b1] br[a1,b2] br[a2,d1])/(br[a1,a2] br[a1,d1] br[b1,b2])+(\[Alpha]1 \[Delta]1 \[Delta]2 br[a1,b1] br[a1,b2] br[a2,d1])/(br[a1,a2] br[a1,d1] br[b1,b2])+(\[Alpha]2 \[Delta]1 \[Delta]2 br[a1,b1] br[a1,b2] br[a2,d1])/(br[a1,a2] br[a1,d1] br[b1,b2])+(\[Alpha]1 \[Alpha]2 \[Delta]1 \[Delta]2 br[a1,b1] br[a1,b2] br[a2,d1])/(br[a1,a2] br[a1,d1] br[b1,b2])+(\[Alpha]1 \[Beta]1 \[Delta]1 \[Delta]2 br[a1,b1] br[a1,b2] br[a2,d1])/(br[a1,a2] br[a1,d1] br[b1,b2])+(\[Alpha]1 \[Beta]2 \[Delta]1 \[Delta]2 br[a1,b1] br[a1,b2] br[a2,d1])/(br[a1,a2] br[a1,d1] br[b1,b2])+(\[Alpha]1 \[Delta]1 \[Delta]3 br[a1,b1] br[a1,b2] br[a2,d1])/(br[a1,a2] br[a1,d1] br[b1,b2])+(\[Alpha]2 \[Delta]1 \[Delta]3 br[a1,b1] br[a1,b2] br[a2,d1])/(br[a1,a2] br[a1,d1] br[b1,b2])+(\[Alpha]1 \[Gamma]1^2 br[a1,b1] br[a1,c1] br[a2,c1] br[b1,b2])/(br[a1,a2] br[a1,b2] br[b1,c1]^2)+(\[Alpha]2 \[Gamma]1^2 br[a1,b1] br[a1,c1] br[a2,c1] br[b1,b2])/(br[a1,a2] br[a1,b2] br[b1,c1]^2)+(\[Alpha]1 \[Alpha]2 \[Gamma]1^2 br[a1,b1] br[a1,c1] br[a2,c1] br[b1,b2])/(br[a1,a2] br[a1,b2] br[b1,c1]^2)+(\[Alpha]1 \[Gamma]1^2 \[Delta]3 br[a1,b1] br[a1,c1] br[a2,c1] br[b1,b2])/(br[a1,a2] br[a1,b2] br[b1,c1]^2)+(\[Alpha]2 \[Gamma]1^2 \[Delta]3 br[a1,b1] br[a1,c1] br[a2,c1] br[b1,b2])/(br[a1,a2] br[a1,b2] br[b1,c1]^2)+(\[Alpha]1 \[Beta]1 \[Gamma]1 br[a1,c1] br[a2,b1])/(br[a1,a2] br[b1,c1])+(\[Alpha]2 \[Beta]1 \[Gamma]1 br[a1,c1] br[a2,b1])/(br[a1,a2] br[b1,c1])+(\[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]1 br[a1,c1] br[a2,b1])/(br[a1,a2] br[b1,c1])+(\[Alpha]1 \[Beta]1 \[Gamma]1 \[Delta]2 br[a1,c1] br[a2,b1])/(br[a1,a2] br[b1,c1])+(\[Alpha]2 \[Beta]1 \[Gamma]1 \[Delta]2 br[a1,c1] br[a2,b1])/(br[a1,a2] br[b1,c1])+(\[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]1 \[Delta]2 br[a1,c1] br[a2,b1])/(br[a1,a2] br[b1,c1])+(\[Alpha]1 \[Beta]1 \[Gamma]1 \[Delta]3 br[a1,c1] br[a2,b1])/(br[a1,a2] br[b1,c1])+(\[Alpha]2 \[Beta]1 \[Gamma]1 \[Delta]3 br[a1,c1] br[a2,b1])/(br[a1,a2] br[b1,c1])+(\[Alpha]2 \[Beta]1 \[Gamma]1 \[Delta]2 \[Delta]3 br[a1,c1] br[a2,b1])/(br[a1,a2] br[b1,c1])+(\[Alpha]1 \[Beta]2 \[Gamma]1 br[a1,b1] br[a1,c1] br[a2,b2])/(br[a1,a2] br[a1,b2] br[b1,c1])+(\[Alpha]2 \[Beta]2 \[Gamma]1 br[a1,b1] br[a1,c1] br[a2,b2])/(br[a1,a2] br[a1,b2] br[b1,c1])+(\[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]1 br[a1,b1] br[a1,c1] br[a2,b2])/(br[a1,a2] br[a1,b2] br[b1,c1])+(\[Alpha]1 \[Beta]2 \[Gamma]1 \[Delta]2 br[a1,b1] br[a1,c1] br[a2,b2])/(br[a1,a2] br[a1,b2] br[b1,c1])+(\[Alpha]2 \[Beta]2 \[Gamma]1 \[Delta]2 br[a1,b1] br[a1,c1] br[a2,b2])/(br[a1,a2] br[a1,b2] br[b1,c1])+(\[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]1 \[Delta]2 br[a1,b1] br[a1,c1] br[a2,b2])/(br[a1,a2] br[a1,b2] br[b1,c1])+(\[Alpha]1 \[Beta]2 \[Gamma]1 \[Delta]3 br[a1,b1] br[a1,c1] br[a2,b2])/(br[a1,a2] br[a1,b2] br[b1,c1])+(\[Alpha]2 \[Beta]2 \[Gamma]1 \[Delta]3 br[a1,b1] br[a1,c1] br[a2,b2])/(br[a1,a2] br[a1,b2] br[b1,c1])+(\[Alpha]2 \[Beta]2 \[Gamma]1 \[Delta]2 \[Delta]3 br[a1,b1] br[a1,c1] br[a2,b2])/(br[a1,a2] br[a1,b2] br[b1,c1])+(\[Alpha]1 \[Gamma]1 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]2 \[Gamma]1 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(2 \[Alpha]1 \[Alpha]2 \[Gamma]1 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]2^2 \[Gamma]1 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]1 \[Alpha]2^2 \[Gamma]1 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]1 \[Beta]1 \[Gamma]1 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]2 \[Beta]1 \[Gamma]1 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]1 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]1 \[Beta]2 \[Gamma]1 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]2 \[Beta]2 \[Gamma]1 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]1 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]2 \[Gamma]1 \[Delta]1 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]1 \[Gamma]1 \[Delta]2 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]2 \[Gamma]1 \[Delta]2 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(2 \[Alpha]1 \[Alpha]2 \[Gamma]1 \[Delta]2 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]2^2 \[Gamma]1 \[Delta]2 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]1 \[Alpha]2^2 \[Gamma]1 \[Delta]2 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]1 \[Beta]1 \[Gamma]1 \[Delta]2 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]2 \[Beta]1 \[Gamma]1 \[Delta]2 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]1 \[Delta]2 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]1 \[Beta]2 \[Gamma]1 \[Delta]2 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]2 \[Beta]2 \[Gamma]1 \[Delta]2 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]1 \[Delta]2 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(2 \[Alpha]1 \[Gamma]1 \[Delta]3 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(2 \[Alpha]2 \[Gamma]1 \[Delta]3 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(2 \[Alpha]1 \[Alpha]2 \[Gamma]1 \[Delta]3 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]2^2 \[Gamma]1 \[Delta]3 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]1 \[Beta]1 \[Gamma]1 \[Delta]3 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]2 \[Beta]1 \[Gamma]1 \[Delta]3 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]1 \[Beta]2 \[Gamma]1 \[Delta]3 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]2 \[Beta]2 \[Gamma]1 \[Delta]3 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]1 \[Gamma]1 \[Delta]2 \[Delta]3 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]2 \[Gamma]1 \[Delta]2 \[Delta]3 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]1 \[Alpha]2 \[Gamma]1 \[Delta]2 \[Delta]3 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]1 \[Beta]1 \[Gamma]1 \[Delta]2 \[Delta]3 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]1 \[Beta]2 \[Gamma]1 \[Delta]2 \[Delta]3 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]1 \[Gamma]1 \[Delta]3^2 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]2 \[Gamma]1 \[Delta]3^2 br[a1,b1] br[a2,c1])/(br[a1,a2] br[b1,c1])+(\[Alpha]1 \[Gamma]1 \[Delta]1 br[a1,b1] br[a1,c1] br[a2,d1])/(br[a1,a2] br[a1,d1] br[b1,c1])+(\[Beta]1 \[Beta]2 \[Gamma]1 br[a1,c1] br[b1,b2])/(br[a1,b2] br[b1,c1])+(\[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]1 br[a1,c1] br[b1,b2])/(br[a1,b2] br[b1,c1])+(\[Beta]1 \[Gamma]1^2 br[a1,c1] br[b1,b2])/(br[a1,b2] br[b1,c1])+(\[Alpha]1 \[Beta]1 \[Gamma]1^2 br[a1,c1] br[b1,b2])/(br[a1,b2] br[b1,c1])+(\[Beta]2 \[Gamma]1 \[Gamma]2 br[a1,c1] br[b1,b2])/(br[a1,b2] br[b1,c1])+(\[Alpha]1 \[Beta]2 \[Gamma]1 \[Gamma]2 br[a1,c1] br[b1,b2])/(br[a1,b2] br[b1,c1])+(\[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]2 br[a1,c1] br[b1,b2])/(br[a1,b2] br[b1,c1])+(\[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]2 br[a1,c1] br[b1,b2])/(br[a1,b2] br[b1,c1])+(\[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]3 br[a1,c1] br[b1,b2])/(br[a1,b2] br[b1,c1])+(\[Beta]1 \[Gamma]1^2 \[Delta]3 br[a1,c1] br[b1,b2])/(br[a1,b2] br[b1,c1])+(\[Beta]2 \[Gamma]1 \[Gamma]2 \[Delta]3 br[a1,c1] br[b1,b2])/(br[a1,b2] br[b1,c1])+(\[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]2 \[Delta]3 br[a1,c1] br[b1,b2])/(br[a1,b2] br[b1,c1])+(\[Beta]1 \[Delta]1 br[a1,b2] br[b1,d1])/(br[a1,d1] br[b1,b2])+(\[Beta]1 \[Delta]1 \[Delta]2 br[a1,b2] br[b1,d1])/(br[a1,d1] br[b1,b2])+(\[Beta]1 \[Delta]1 \[Delta]3 br[a1,b2] br[b1,d1])/(br[a1,d1] br[b1,b2])+(\[Beta]2 \[Gamma]1^2 br[a1,b1] br[a1,c1] br[b1,b2] br[b2,c1])/(br[a1,b2]^2 br[b1,c1]^2)+(\[Alpha]1 \[Beta]2 \[Gamma]1^2 br[a1,b1] br[a1,c1] br[b1,b2] br[b2,c1])/(br[a1,b2]^2 br[b1,c1]^2)+(\[Beta]2 \[Gamma]1^2 \[Delta]3 br[a1,b1] br[a1,c1] br[b1,b2] br[b2,c1])/(br[a1,b2]^2 br[b1,c1]^2)+(\[Beta]2 \[Gamma]1 br[a1,b1] br[b2,c1])/(br[a1,b2] br[b1,c1])+(\[Alpha]1 \[Beta]2 \[Gamma]1 br[a1,b1] br[b2,c1])/(br[a1,b2] br[b1,c1])+(\[Alpha]2 \[Beta]2 \[Gamma]1 br[a1,b1] br[b2,c1])/(br[a1,b2] br[b1,c1])+(\[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]1 br[a1,b1] br[b2,c1])/(br[a1,b2] br[b1,c1])+(\[Beta]1 \[Beta]2 \[Gamma]1 br[a1,b1] br[b2,c1])/(br[a1,b2] br[b1,c1])+(\[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]1 br[a1,b1] br[b2,c1])/(br[a1,b2] br[b1,c1])+(\[Beta]2^2 \[Gamma]1 br[a1,b1] br[b2,c1])/(br[a1,b2] br[b1,c1])+(\[Alpha]1 \[Beta]2^2 \[Gamma]1 br[a1,b1] br[b2,c1])/(br[a1,b2] br[b1,c1])+(\[Beta]2 \[Gamma]1 \[Delta]1 br[a1,b1] br[b2,c1])/(br[a1,b2] br[b1,c1])+(\[Beta]2 \[Gamma]1 \[Delta]2 br[a1,b1] br[b2,c1])/(br[a1,b2] br[b1,c1])+(\[Alpha]1 \[Beta]2 \[Gamma]1 \[Delta]2 br[a1,b1] br[b2,c1])/(br[a1,b2] br[b1,c1])+(\[Alpha]2 \[Beta]2 \[Gamma]1 \[Delta]2 br[a1,b1] br[b2,c1])/(br[a1,b2] br[b1,c1])+(\[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]1 \[Delta]2 br[a1,b1] br[b2,c1])/(br[a1,b2] br[b1,c1])+(\[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]2 br[a1,b1] br[b2,c1])/(br[a1,b2] br[b1,c1])+(\[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]2 br[a1,b1] br[b2,c1])/(br[a1,b2] br[b1,c1])+(\[Beta]2^2 \[Gamma]1 \[Delta]2 br[a1,b1] br[b2,c1])/(br[a1,b2] br[b1,c1])+(\[Alpha]1 \[Beta]2^2 \[Gamma]1 \[Delta]2 br[a1,b1] br[b2,c1])/(br[a1,b2] br[b1,c1])+(2 \[Beta]2 \[Gamma]1 \[Delta]3 br[a1,b1] br[b2,c1])/(br[a1,b2] br[b1,c1])+(\[Alpha]1 \[Beta]2 \[Gamma]1 \[Delta]3 br[a1,b1] br[b2,c1])/(br[a1,b2] br[b1,c1])+(\[Alpha]2 \[Beta]2 \[Gamma]1 \[Delta]3 br[a1,b1] br[b2,c1])/(br[a1,b2] br[b1,c1])+(\[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]3 br[a1,b1] br[b2,c1])/(br[a1,b2] br[b1,c1])+(\[Beta]2^2 \[Gamma]1 \[Delta]3 br[a1,b1] br[b2,c1])/(br[a1,b2] br[b1,c1])+(\[Beta]2 \[Gamma]1 \[Delta]2 \[Delta]3 br[a1,b1] br[b2,c1])/(br[a1,b2] br[b1,c1])+(\[Beta]2 \[Gamma]1 \[Delta]3^2 br[a1,b1] br[b2,c1])/(br[a1,b2] br[b1,c1])+(\[Alpha]1 \[Gamma]2^2 br[a1,b2] br[a1,c2] br[a2,c2] br[b1,b2])/(br[a1,a2] br[a1,b1] br[b2,c2]^2)+(\[Alpha]2 \[Gamma]2^2 br[a1,b2] br[a1,c2] br[a2,c2] br[b1,b2])/(br[a1,a2] br[a1,b1] br[b2,c2]^2)+(\[Alpha]1 \[Alpha]2 \[Gamma]2^2 br[a1,b2] br[a1,c2] br[a2,c2] br[b1,b2])/(br[a1,a2] br[a1,b1] br[b2,c2]^2)+(\[Alpha]1 \[Gamma]2^2 \[Delta]3 br[a1,b2] br[a1,c2] br[a2,c2] br[b1,b2])/(br[a1,a2] br[a1,b1] br[b2,c2]^2)+(\[Alpha]2 \[Gamma]2^2 \[Delta]3 br[a1,b2] br[a1,c2] br[a2,c2] br[b1,b2])/(br[a1,a2] br[a1,b1] br[b2,c2]^2)+(\[Beta]1 \[Gamma]2^2 br[a1,b2] br[a1,c2] br[b1,b2] br[b1,c2])/(br[a1,b1]^2 br[b2,c2]^2)+(\[Alpha]1 \[Beta]1 \[Gamma]2^2 br[a1,b2] br[a1,c2] br[b1,b2] br[b1,c2])/(br[a1,b1]^2 br[b2,c2]^2)+(\[Beta]1 \[Gamma]2^2 \[Delta]3 br[a1,b2] br[a1,c2] br[b1,b2] br[b1,c2])/(br[a1,b1]^2 br[b2,c2]^2)+(\[Alpha]1 \[Beta]1 \[Gamma]2 br[a1,b2] br[a1,c2] br[a2,b1])/(br[a1,a2] br[a1,b1] br[b2,c2])+(\[Alpha]2 \[Beta]1 \[Gamma]2 br[a1,b2] br[a1,c2] br[a2,b1])/(br[a1,a2] br[a1,b1] br[b2,c2])+(\[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]2 br[a1,b2] br[a1,c2] br[a2,b1])/(br[a1,a2] br[a1,b1] br[b2,c2])+(\[Alpha]1 \[Beta]1 \[Gamma]2 \[Delta]2 br[a1,b2] br[a1,c2] br[a2,b1])/(br[a1,a2] br[a1,b1] br[b2,c2])+(\[Alpha]2 \[Beta]1 \[Gamma]2 \[Delta]2 br[a1,b2] br[a1,c2] br[a2,b1])/(br[a1,a2] br[a1,b1] br[b2,c2])+(\[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]2 \[Delta]2 br[a1,b2] br[a1,c2] br[a2,b1])/(br[a1,a2] br[a1,b1] br[b2,c2])+(\[Alpha]1 \[Beta]1 \[Gamma]2 \[Delta]3 br[a1,b2] br[a1,c2] br[a2,b1])/(br[a1,a2] br[a1,b1] br[b2,c2])+(\[Alpha]2 \[Beta]1 \[Gamma]2 \[Delta]3 br[a1,b2] br[a1,c2] br[a2,b1])/(br[a1,a2] br[a1,b1] br[b2,c2])+(\[Alpha]2 \[Beta]1 \[Gamma]2 \[Delta]2 \[Delta]3 br[a1,b2] br[a1,c2] br[a2,b1])/(br[a1,a2] br[a1,b1] br[b2,c2])+(\[Alpha]1 \[Beta]2 \[Gamma]2 br[a1,c2] br[a2,b2])/(br[a1,a2] br[b2,c2])+(\[Alpha]2 \[Beta]2 \[Gamma]2 br[a1,c2] br[a2,b2])/(br[a1,a2] br[b2,c2])+(\[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]2 br[a1,c2] br[a2,b2])/(br[a1,a2] br[b2,c2])+(\[Alpha]1 \[Beta]2 \[Gamma]2 \[Delta]2 br[a1,c2] br[a2,b2])/(br[a1,a2] br[b2,c2])+(\[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]2 br[a1,c2] br[a2,b2])/(br[a1,a2] br[b2,c2])+(\[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]2 br[a1,c2] br[a2,b2])/(br[a1,a2] br[b2,c2])+(\[Alpha]1 \[Beta]2 \[Gamma]2 \[Delta]3 br[a1,c2] br[a2,b2])/(br[a1,a2] br[b2,c2])+(\[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]3 br[a1,c2] br[a2,b2])/(br[a1,a2] br[b2,c2])+(\[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]2 \[Delta]3 br[a1,c2] br[a2,b2])/(br[a1,a2] br[b2,c2])+(\[Alpha]1 \[Gamma]2 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]2 \[Gamma]2 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(2 \[Alpha]1 \[Alpha]2 \[Gamma]2 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]2^2 \[Gamma]2 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]1 \[Alpha]2^2 \[Gamma]2 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]1 \[Beta]1 \[Gamma]2 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]2 \[Beta]1 \[Gamma]2 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]2 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]1 \[Beta]2 \[Gamma]2 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]2 \[Beta]2 \[Gamma]2 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]2 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]2 \[Gamma]2 \[Delta]1 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]1 \[Gamma]2 \[Delta]2 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]2 \[Gamma]2 \[Delta]2 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(2 \[Alpha]1 \[Alpha]2 \[Gamma]2 \[Delta]2 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]2^2 \[Gamma]2 \[Delta]2 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]1 \[Alpha]2^2 \[Gamma]2 \[Delta]2 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]1 \[Beta]1 \[Gamma]2 \[Delta]2 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]2 \[Beta]1 \[Gamma]2 \[Delta]2 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]2 \[Delta]2 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]1 \[Beta]2 \[Gamma]2 \[Delta]2 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]2 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]2 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(2 \[Alpha]1 \[Gamma]2 \[Delta]3 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(2 \[Alpha]2 \[Gamma]2 \[Delta]3 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(2 \[Alpha]1 \[Alpha]2 \[Gamma]2 \[Delta]3 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]2^2 \[Gamma]2 \[Delta]3 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]1 \[Beta]1 \[Gamma]2 \[Delta]3 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]2 \[Beta]1 \[Gamma]2 \[Delta]3 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]1 \[Beta]2 \[Gamma]2 \[Delta]3 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]3 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]1 \[Gamma]2 \[Delta]2 \[Delta]3 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]2 \[Gamma]2 \[Delta]2 \[Delta]3 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]1 \[Alpha]2 \[Gamma]2 \[Delta]2 \[Delta]3 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]1 \[Beta]1 \[Gamma]2 \[Delta]2 \[Delta]3 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]1 \[Beta]2 \[Gamma]2 \[Delta]2 \[Delta]3 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]1 \[Gamma]2 \[Delta]3^2 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]2 \[Gamma]2 \[Delta]3^2 br[a1,b2] br[a2,c2])/(br[a1,a2] br[b2,c2])+(\[Alpha]1 \[Gamma]2 \[Delta]1 br[a1,b2] br[a1,c2] br[a2,d1])/(br[a1,a2] br[a1,d1] br[b2,c2])+(\[Beta]1 \[Beta]2 \[Gamma]2 br[a1,c2] br[b1,b2])/(br[a1,b1] br[b2,c2])+(\[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]2 br[a1,c2] br[b1,b2])/(br[a1,b1] br[b2,c2])+(\[Beta]1 \[Gamma]1 \[Gamma]2 br[a1,c2] br[b1,b2])/(br[a1,b1] br[b2,c2])+(\[Alpha]1 \[Beta]1 \[Gamma]1 \[Gamma]2 br[a1,c2] br[b1,b2])/(br[a1,b1] br[b2,c2])+(\[Beta]2 \[Gamma]2^2 br[a1,c2] br[b1,b2])/(br[a1,b1] br[b2,c2])+(\[Alpha]1 \[Beta]2 \[Gamma]2^2 br[a1,c2] br[b1,b2])/(br[a1,b1] br[b2,c2])+(\[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]2 br[a1,c2] br[b1,b2])/(br[a1,b1] br[b2,c2])+(\[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]2 br[a1,c2] br[b1,b2])/(br[a1,b1] br[b2,c2])+(\[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]3 br[a1,c2] br[b1,b2])/(br[a1,b1] br[b2,c2])+(\[Beta]1 \[Gamma]1 \[Gamma]2 \[Delta]3 br[a1,c2] br[b1,b2])/(br[a1,b1] br[b2,c2])+(\[Beta]2 \[Gamma]2^2 \[Delta]3 br[a1,c2] br[b1,b2])/(br[a1,b1] br[b2,c2])+(\[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]2 \[Delta]3 br[a1,c2] br[b1,b2])/(br[a1,b1] br[b2,c2])+(\[Alpha]1 \[Gamma]1 \[Gamma]2 br[a1,c2] br[a2,c1] br[b1,b2])/(br[a1,a2] br[b1,c1] br[b2,c2])+(\[Alpha]2 \[Gamma]1 \[Gamma]2 br[a1,c2] br[a2,c1] br[b1,b2])/(br[a1,a2] br[b1,c1] br[b2,c2])+(\[Alpha]1 \[Alpha]2 \[Gamma]1 \[Gamma]2 br[a1,c2] br[a2,c1] br[b1,b2])/(br[a1,a2] br[b1,c1] br[b2,c2])+(\[Alpha]1 \[Gamma]1 \[Gamma]2 \[Delta]3 br[a1,c2] br[a2,c1] br[b1,b2])/(br[a1,a2] br[b1,c1] br[b2,c2])+(\[Alpha]2 \[Gamma]1 \[Gamma]2 \[Delta]3 br[a1,c2] br[a2,c1] br[b1,b2])/(br[a1,a2] br[b1,c1] br[b2,c2])+(\[Alpha]1 \[Gamma]1 \[Gamma]2 br[a1,c1] br[a2,c2] br[b1,b2])/(br[a1,a2] br[b1,c1] br[b2,c2])+(\[Alpha]2 \[Gamma]1 \[Gamma]2 br[a1,c1] br[a2,c2] br[b1,b2])/(br[a1,a2] br[b1,c1] br[b2,c2])+(\[Alpha]1 \[Alpha]2 \[Gamma]1 \[Gamma]2 br[a1,c1] br[a2,c2] br[b1,b2])/(br[a1,a2] br[b1,c1] br[b2,c2])+(\[Alpha]1 \[Gamma]1 \[Gamma]2 \[Delta]3 br[a1,c1] br[a2,c2] br[b1,b2])/(br[a1,a2] br[b1,c1] br[b2,c2])+(\[Alpha]2 \[Gamma]1 \[Gamma]2 \[Delta]3 br[a1,c1] br[a2,c2] br[b1,b2])/(br[a1,a2] br[b1,c1] br[b2,c2])+(\[Beta]1 \[Gamma]2 br[a1,b2] br[b1,c2])/(br[a1,b1] br[b2,c2])+(\[Alpha]1 \[Beta]1 \[Gamma]2 br[a1,b2] br[b1,c2])/(br[a1,b1] br[b2,c2])+(\[Alpha]2 \[Beta]1 \[Gamma]2 br[a1,b2] br[b1,c2])/(br[a1,b1] br[b2,c2])+(\[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]2 br[a1,b2] br[b1,c2])/(br[a1,b1] br[b2,c2])+(\[Beta]1^2 \[Gamma]2 br[a1,b2] br[b1,c2])/(br[a1,b1] br[b2,c2])+(\[Alpha]1 \[Beta]1^2 \[Gamma]2 br[a1,b2] br[b1,c2])/(br[a1,b1] br[b2,c2])+(\[Beta]1 \[Beta]2 \[Gamma]2 br[a1,b2] br[b1,c2])/(br[a1,b1] br[b2,c2])+(\[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]2 br[a1,b2] br[b1,c2])/(br[a1,b1] br[b2,c2])+(\[Beta]1 \[Gamma]2 \[Delta]1 br[a1,b2] br[b1,c2])/(br[a1,b1] br[b2,c2])+(\[Beta]1 \[Gamma]2 \[Delta]2 br[a1,b2] br[b1,c2])/(br[a1,b1] br[b2,c2])+(\[Alpha]1 \[Beta]1 \[Gamma]2 \[Delta]2 br[a1,b2] br[b1,c2])/(br[a1,b1] br[b2,c2])+(\[Alpha]2 \[Beta]1 \[Gamma]2 \[Delta]2 br[a1,b2] br[b1,c2])/(br[a1,b1] br[b2,c2])+(\[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]2 \[Delta]2 br[a1,b2] br[b1,c2])/(br[a1,b1] br[b2,c2])+(\[Beta]1^2 \[Gamma]2 \[Delta]2 br[a1,b2] br[b1,c2])/(br[a1,b1] br[b2,c2])+(\[Alpha]1 \[Beta]1^2 \[Gamma]2 \[Delta]2 br[a1,b2] br[b1,c2])/(br[a1,b1] br[b2,c2])+(\[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]2 br[a1,b2] br[b1,c2])/(br[a1,b1] br[b2,c2])+(\[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]2 br[a1,b2] br[b1,c2])/(br[a1,b1] br[b2,c2])+(2 \[Beta]1 \[Gamma]2 \[Delta]3 br[a1,b2] br[b1,c2])/(br[a1,b1] br[b2,c2])+(\[Alpha]1 \[Beta]1 \[Gamma]2 \[Delta]3 br[a1,b2] br[b1,c2])/(br[a1,b1] br[b2,c2])+(\[Alpha]2 \[Beta]1 \[Gamma]2 \[Delta]3 br[a1,b2] br[b1,c2])/(br[a1,b1] br[b2,c2])+(\[Beta]1^2 \[Gamma]2 \[Delta]3 br[a1,b2] br[b1,c2])/(br[a1,b1] br[b2,c2])+(\[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]3 br[a1,b2] br[b1,c2])/(br[a1,b1] br[b2,c2])+(\[Beta]1 \[Gamma]2 \[Delta]2 \[Delta]3 br[a1,b2] br[b1,c2])/(br[a1,b1] br[b2,c2])+(\[Beta]1 \[Gamma]2 \[Delta]3^2 br[a1,b2] br[b1,c2])/(br[a1,b1] br[b2,c2])+(\[Beta]1 \[Gamma]1 \[Gamma]2 br[a1,c1] br[b1,b2] br[b1,c2])/(br[a1,b1] br[b1,c1] br[b2,c2])+(\[Alpha]1 \[Beta]1 \[Gamma]1 \[Gamma]2 br[a1,c1] br[b1,b2] br[b1,c2])/(br[a1,b1] br[b1,c1] br[b2,c2])+(\[Beta]1 \[Gamma]1 \[Gamma]2 \[Delta]3 br[a1,c1] br[b1,b2] br[b1,c2])/(br[a1,b1] br[b1,c1] br[b2,c2])+(\[Beta]2 \[Gamma]1 \[Gamma]2 br[a1,c2] br[b1,b2] br[b2,c1])/(br[a1,b2] br[b1,c1] br[b2,c2])+(\[Alpha]1 \[Beta]2 \[Gamma]1 \[Gamma]2 br[a1,c2] br[b1,b2] br[b2,c1])/(br[a1,b2] br[b1,c1] br[b2,c2])+(\[Beta]2 \[Gamma]1 \[Gamma]2 \[Delta]3 br[a1,c2] br[b1,b2] br[b2,c1])/(br[a1,b2] br[b1,c1] br[b2,c2])+(\[Beta]2 \[Delta]1 br[a1,b1] br[b2,d1])/(br[a1,d1] br[b1,b2])+(\[Beta]2 \[Delta]1 \[Delta]2 br[a1,b1] br[b2,d1])/(br[a1,d1] br[b1,b2])+(\[Beta]2 \[Delta]1 \[Delta]3 br[a1,b1] br[b2,d1])/(br[a1,d1] br[b1,b2])+(\[Gamma]1 \[Gamma]2^2 br[a1,c2] br[b1,b2]^2 br[c1,c2])/(br[a1,b1] br[b1,c1] br[b2,c2]^2)+(\[Alpha]1 \[Gamma]1 \[Gamma]2^2 br[a1,c2] br[b1,b2]^2 br[c1,c2])/(br[a1,b1] br[b1,c1] br[b2,c2]^2)+(\[Gamma]1 \[Gamma]2^2 \[Delta]3 br[a1,c2] br[b1,b2]^2 br[c1,c2])/(br[a1,b1] br[b1,c1] br[b2,c2]^2)+(\[Gamma]1^2 \[Gamma]2 br[a1,c1] br[b1,b2]^2 br[c1,c2])/(br[a1,b2] br[b1,c1]^2 br[b2,c2])+(\[Alpha]1 \[Gamma]1^2 \[Gamma]2 br[a1,c1] br[b1,b2]^2 br[c1,c2])/(br[a1,b2] br[b1,c1]^2 br[b2,c2])+(\[Gamma]1^2 \[Gamma]2 \[Delta]3 br[a1,c1] br[b1,b2]^2 br[c1,c2])/(br[a1,b2] br[b1,c1]^2 br[b2,c2])+(\[Gamma]1 \[Gamma]2 br[b1,b2] br[c1,c2])/(br[b1,c1] br[b2,c2])+(\[Alpha]1 \[Gamma]1 \[Gamma]2 br[b1,b2] br[c1,c2])/(br[b1,c1] br[b2,c2])+(\[Alpha]2 \[Gamma]1 \[Gamma]2 br[b1,b2] br[c1,c2])/(br[b1,c1] br[b2,c2])+(\[Alpha]1 \[Alpha]2 \[Gamma]1 \[Gamma]2 br[b1,b2] br[c1,c2])/(br[b1,c1] br[b2,c2])+(\[Beta]1 \[Gamma]1 \[Gamma]2 br[b1,b2] br[c1,c2])/(br[b1,c1] br[b2,c2])+(\[Alpha]1 \[Beta]1 \[Gamma]1 \[Gamma]2 br[b1,b2] br[c1,c2])/(br[b1,c1] br[b2,c2])+(\[Beta]2 \[Gamma]1 \[Gamma]2 br[b1,b2] br[c1,c2])/(br[b1,c1] br[b2,c2])+(\[Alpha]1 \[Beta]2 \[Gamma]1 \[Gamma]2 br[b1,b2] br[c1,c2])/(br[b1,c1] br[b2,c2])+(\[Gamma]1 \[Gamma]2 \[Delta]1 br[b1,b2] br[c1,c2])/(br[b1,c1] br[b2,c2])+(\[Alpha]1 \[Gamma]1 \[Gamma]2 \[Delta]2 br[b1,b2] br[c1,c2])/(br[b1,c1] br[b2,c2])+(\[Alpha]2 \[Gamma]1 \[Gamma]2 \[Delta]2 br[b1,b2] br[c1,c2])/(br[b1,c1] br[b2,c2])+(\[Alpha]1 \[Alpha]2 \[Gamma]1 \[Gamma]2 \[Delta]2 br[b1,b2] br[c1,c2])/(br[b1,c1] br[b2,c2])+(\[Beta]1 \[Gamma]1 \[Gamma]2 \[Delta]2 br[b1,b2] br[c1,c2])/(br[b1,c1] br[b2,c2])+(\[Alpha]1 \[Beta]1 \[Gamma]1 \[Gamma]2 \[Delta]2 br[b1,b2] br[c1,c2])/(br[b1,c1] br[b2,c2])+(\[Beta]2 \[Gamma]1 \[Gamma]2 \[Delta]2 br[b1,b2] br[c1,c2])/(br[b1,c1] br[b2,c2])+(\[Alpha]1 \[Beta]2 \[Gamma]1 \[Gamma]2 \[Delta]2 br[b1,b2] br[c1,c2])/(br[b1,c1] br[b2,c2])+(2 \[Gamma]1 \[Gamma]2 \[Delta]3 br[b1,b2] br[c1,c2])/(br[b1,c1] br[b2,c2])+(\[Alpha]1 \[Gamma]1 \[Gamma]2 \[Delta]3 br[b1,b2] br[c1,c2])/(br[b1,c1] br[b2,c2])+(\[Alpha]2 \[Gamma]1 \[Gamma]2 \[Delta]3 br[b1,b2] br[c1,c2])/(br[b1,c1] br[b2,c2])+(\[Beta]1 \[Gamma]1 \[Gamma]2 \[Delta]3 br[b1,b2] br[c1,c2])/(br[b1,c1] br[b2,c2])+(\[Beta]2 \[Gamma]1 \[Gamma]2 \[Delta]3 br[b1,b2] br[c1,c2])/(br[b1,c1] br[b2,c2])+(\[Gamma]1 \[Gamma]2 \[Delta]3^2 br[b1,b2] br[c1,c2])/(br[b1,c1] br[b2,c2])+(\[Gamma]1 \[Delta]1 br[a1,b1] br[c1,d1])/(br[a1,d1] br[b1,c1])+(\[Gamma]1 \[Delta]1 \[Delta]3 br[a1,b1] br[c1,d1])/(br[a1,d1] br[b1,c1])+(\[Gamma]2 \[Delta]1 br[a1,b2] br[c2,d1])/(br[a1,d1] br[b2,c2])+(\[Gamma]2 \[Delta]1 \[Delta]3 br[a1,b2] br[c2,d1])/(br[a1,d1] br[b2,c2])
};

wheel4Int=n0*(n1/(f1 f2^2 f3)+n2/(f1 f2 f3^2))/.wheel4IntRules;





(*Degeneration1: (12-point massless) Fishnet*)
(*This corresponds to taking the limit where the middle-legs become massless:
br[a2,b1]=br[b2,c1]=br[c2,d1]=br[d2,a1]=0*)
wheel4FishnetCrossRatioRules={
u1->cr[a1,d1,b2,d2],u2->cr[c2,b2,c1,a1],u3->cr[d1,c1,a2,c2],u4->cr[b2,a2,b1,d1],u5->cr[c1,b1,d2,b2],u6->cr[a2,d2,a1,c1],u7->cr[b1,a1,c2,a2],u8->cr[d2,c2,d1,b1],
v1->cr[a1,d1,b2,a2],v2->cr[c2,b2,c1,b1],v3->cr[d1,c1,a2,d2],v4->cr[b2,a2,b1,a1],
w1->cr[a1,c2,c1,b1],w2->cr[d1,b2,b1,a1],w3->cr[c1,a2,a1,d1],w4->cr[b1,d2,d1,c1]
};

wheel4FishnetIntRules={
n0->(u2 u5)/(u1 u6 v2^2),
n1->0,
n2->\[Alpha]1+\[Alpha]2+\[Alpha]1 \[Alpha]2+\[Beta]1+\[Alpha]1 \[Beta]1+\[Beta]2+\[Alpha]1 \[Beta]2+(u2 \[Gamma]1)/v2+(u2 \[Alpha]1 \[Gamma]1)/v2+(u3 u6 w1 \[Gamma]2)/(u7 v2 v3)+(u3 u6 w1 \[Alpha]1 \[Gamma]2)/(u7 v2 v3)+\[Delta]1+\[Alpha]1 \[Delta]2+\[Alpha]2 \[Delta]2+\[Alpha]1 \[Alpha]2 \[Delta]2+\[Beta]1 \[Delta]2+\[Alpha]1 \[Beta]1 \[Delta]2+\[Beta]2 \[Delta]2+\[Alpha]1 \[Beta]2 \[Delta]2+\[Alpha]1 \[Delta]3+\[Alpha]2 \[Delta]3+\[Beta]1 \[Delta]3+\[Beta]2 \[Delta]3+(u2 \[Gamma]1 \[Delta]3)/v2+(u3 u6 w1 \[Gamma]2 \[Delta]3)/(u7 v2 v3),
f1->\[Alpha]1+\[Alpha]2+\[Alpha]1 \[Alpha]2,
f2->\[Alpha]1+\[Alpha]2+\[Alpha]1 \[Alpha]2+(u4 w4 \[Beta]1)/(v3 v4)+\[Alpha]1 \[Beta]1+(u2 u5 \[Beta]2)/(u6 v2)+\[Alpha]1 \[Beta]2+(u2 \[Gamma]1)/(u6 v2)+(u2 \[Alpha]1 \[Gamma]1)/v2+(u3 u5 u8 v1 \[Gamma]2)/(u1 u4 u7 v2 v3)+(u3 u6 w1 \[Alpha]1 \[Gamma]2)/(u7 v2 v3)+(u2 u5 \[Delta]1)/(u1 u6 v2)+\[Alpha]1 \[Delta]2+\[Alpha]2 \[Delta]2+\[Alpha]1 \[Alpha]2 \[Delta]2+(u4 w4 \[Beta]1 \[Delta]2)/(v3 v4)+\[Alpha]1 \[Beta]1 \[Delta]2+(u2 u5 \[Beta]2 \[Delta]2)/(u6 v2)+\[Alpha]1 \[Beta]2 \[Delta]2+\[Alpha]1 \[Delta]3+\[Alpha]2 \[Delta]3+(u4 w4 \[Beta]1 \[Delta]3)/(v3 v4)+(u2 u5 \[Beta]2 \[Delta]3)/(u6 v2)+(u2 \[Gamma]1 \[Delta]3)/(u6 v2)+(u3 u5 u8 v1 \[Gamma]2 \[Delta]3)/(u1 u4 u7 v2 v3),
f3->v4 \[Alpha]1 \[Beta]2+v4 \[Alpha]2 \[Beta]2+2 v4 \[Alpha]1 \[Alpha]2 \[Beta]2+v4 \[Alpha]2^2 \[Beta]2+v4 \[Alpha]1 \[Alpha]2^2 \[Beta]2+\[Beta]1 \[Beta]2+\[Alpha]1 \[Beta]1 \[Beta]2+v4 \[Alpha]1 \[Beta]1 \[Beta]2+\[Alpha]2 \[Beta]1 \[Beta]2+v4 \[Alpha]2 \[Beta]1 \[Beta]2+\[Alpha]1 \[Alpha]2 \[Beta]1 \[Beta]2+v4 \[Alpha]1 \[Alpha]2 \[Beta]1 \[Beta]2+\[Beta]1^2 \[Beta]2+\[Alpha]1 \[Beta]1^2 \[Beta]2+v4 \[Alpha]1 \[Beta]2^2+v4 \[Alpha]2 \[Beta]2^2+v4 \[Alpha]1 \[Alpha]2 \[Beta]2^2+\[Beta]1 \[Beta]2^2+\[Alpha]1 \[Beta]1 \[Beta]2^2+(u2 v4 w3 \[Alpha]1 \[Gamma]1)/(v1 v2)+(u2 v4 w3 \[Alpha]2 \[Gamma]1)/(v1 v2)+(2 u2 v4 w3 \[Alpha]1 \[Alpha]2 \[Gamma]1)/(v1 v2)+(u2 v4 w3 \[Alpha]2^2 \[Gamma]1)/(v1 v2)+(u2 v4 w3 \[Alpha]1 \[Alpha]2^2 \[Gamma]1)/(v1 v2)+\[Beta]1 \[Gamma]1+\[Alpha]1 \[Beta]1 \[Gamma]1+(u2 v4 w3 \[Alpha]1 \[Beta]1 \[Gamma]1)/(v1 v2)+\[Alpha]2 \[Beta]1 \[Gamma]1+(u2 v4 w3 \[Alpha]2 \[Beta]1 \[Gamma]1)/(v1 v2)+\[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]1+(u2 v4 w3 \[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]1)/(v1 v2)+\[Beta]1^2 \[Gamma]1+\[Alpha]1 \[Beta]1^2 \[Gamma]1+(u2 v4 \[Alpha]1 \[Beta]2 \[Gamma]1)/v2+(u2 v4 w3 \[Alpha]1 \[Beta]2 \[Gamma]1)/(v1 v2)+(u2 v4 \[Alpha]2 \[Beta]2 \[Gamma]1)/v2+(u2 v4 w3 \[Alpha]2 \[Beta]2 \[Gamma]1)/(v1 v2)+(u2 v4 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]1)/v2+(u2 v4 w3 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]1)/(v1 v2)+\[Beta]1 \[Beta]2 \[Gamma]1+(u2 \[Beta]1 \[Beta]2 \[Gamma]1)/v2+\[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]1+(u2 \[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]1)/v2+(u2^2 v4 w3 \[Alpha]1 \[Gamma]1^2)/(v1 v2^2)+(u2^2 v4 w3 \[Alpha]2 \[Gamma]1^2)/(v1 v2^2)+(u2^2 v4 w3 \[Alpha]1 \[Alpha]2 \[Gamma]1^2)/(v1 v2^2)+(u2 \[Beta]1 \[Gamma]1^2)/v2+(u2 \[Alpha]1 \[Beta]1 \[Gamma]1^2)/v2+(u3 u6 \[Alpha]1 \[Gamma]2)/(u2 v3)+(u3 u6 \[Alpha]2 \[Gamma]2)/(u2 v3)+(2 u3 u6 \[Alpha]1 \[Alpha]2 \[Gamma]2)/(u2 v3)+(u3 u6 \[Alpha]2^2 \[Gamma]2)/(u2 v3)+(u3 u6 \[Alpha]1 \[Alpha]2^2 \[Gamma]2)/(u2 v3)+(u3 u6 \[Beta]1 \[Gamma]2)/(u2 u7 v3)+(u3 u6 \[Alpha]1 \[Beta]1 \[Gamma]2)/(u2 v3)+(u3 u6 \[Alpha]1 \[Beta]1 \[Gamma]2)/(u2 u7 v3)+(u3 u6 \[Alpha]2 \[Beta]1 \[Gamma]2)/(u2 v3)+(u3 u6 \[Alpha]2 \[Beta]1 \[Gamma]2)/(u2 u7 v3)+(u3 u6 \[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]2)/(u2 v3)+(u3 u6 \[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]2)/(u2 u7 v3)+(u3 u6 \[Beta]1^2 \[Gamma]2)/(u2 u7 v3)+(u3 u6 \[Alpha]1 \[Beta]1^2 \[Gamma]2)/(u2 u7 v3)+\[Beta]2 \[Gamma]2+\[Alpha]1 \[Beta]2 \[Gamma]2+(u3 u6 \[Alpha]1 \[Beta]2 \[Gamma]2)/(u2 v3)+(u3 u6 v4 w1 \[Alpha]1 \[Beta]2 \[Gamma]2)/(u7 v2 v3)+\[Alpha]2 \[Beta]2 \[Gamma]2+(u3 u6 \[Alpha]2 \[Beta]2 \[Gamma]2)/(u2 v3)+(u3 u6 v4 w1 \[Alpha]2 \[Beta]2 \[Gamma]2)/(u7 v2 v3)+\[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]2+(u3 u6 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]2)/(u2 v3)+(u3 u6 v4 w1 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]2)/(u7 v2 v3)+\[Beta]1 \[Beta]2 \[Gamma]2+(u3 u6 \[Beta]1 \[Beta]2 \[Gamma]2)/(u2 u7 v3)+(u3 u6 w1 \[Beta]1 \[Beta]2 \[Gamma]2)/(u7 v2 v3)+\[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]2+(u3 u6 \[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]2)/(u2 u7 v3)+(u3 u6 w1 \[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]2)/(u7 v2 v3)+\[Beta]2^2 \[Gamma]2+\[Alpha]1 \[Beta]2^2 \[Gamma]2+(\[Gamma]1 \[Gamma]2)/v2+(\[Alpha]1 \[Gamma]1 \[Gamma]2)/v2+(u3 u6 \[Alpha]1 \[Gamma]1 \[Gamma]2)/(v2 v3)+(u2 u3 u6 v4 w1 w3 \[Alpha]1 \[Gamma]1 \[Gamma]2)/(u7 v1 v2^2 v3)+(\[Alpha]2 \[Gamma]1 \[Gamma]2)/v2+(u3 u6 \[Alpha]2 \[Gamma]1 \[Gamma]2)/(v2 v3)+(u2 u3 u6 v4 w1 w3 \[Alpha]2 \[Gamma]1 \[Gamma]2)/(u7 v1 v2^2 v3)+(\[Alpha]1 \[Alpha]2 \[Gamma]1 \[Gamma]2)/v2+(u3 u6 \[Alpha]1 \[Alpha]2 \[Gamma]1 \[Gamma]2)/(v2 v3)+(u2 u3 u6 v4 w1 w3 \[Alpha]1 \[Alpha]2 \[Gamma]1 \[Gamma]2)/(u7 v1 v2^2 v3)+(\[Beta]1 \[Gamma]1 \[Gamma]2)/v2+(u3 u6 \[Beta]1 \[Gamma]1 \[Gamma]2)/(u7 v2 v3)+(u3 u6 w1 \[Beta]1 \[Gamma]1 \[Gamma]2)/(u7 v2 v3)+(\[Alpha]1 \[Beta]1 \[Gamma]1 \[Gamma]2)/v2+(u3 u6 \[Alpha]1 \[Beta]1 \[Gamma]1 \[Gamma]2)/(u7 v2 v3)+(u3 u6 w1 \[Alpha]1 \[Beta]1 \[Gamma]1 \[Gamma]2)/(u7 v2 v3)+(\[Beta]2 \[Gamma]1 \[Gamma]2)/v2+(u2 \[Beta]2 \[Gamma]1 \[Gamma]2)/v2+(\[Alpha]1 \[Beta]2 \[Gamma]1 \[Gamma]2)/v2+(u2 \[Alpha]1 \[Beta]2 \[Gamma]1 \[Gamma]2)/v2+(u2 \[Gamma]1^2 \[Gamma]2)/v2^2+(u2 \[Alpha]1 \[Gamma]1^2 \[Gamma]2)/v2^2+(u3^2 u6^2 w1 \[Alpha]1 \[Gamma]2^2)/(u2 u7 v2 v3^2)+(u3^2 u6^2 w1 \[Alpha]2 \[Gamma]2^2)/(u2 u7 v2 v3^2)+(u3^2 u6^2 w1 \[Alpha]1 \[Alpha]2 \[Gamma]2^2)/(u2 u7 v2 v3^2)+(u3^2 u6^2 w1 \[Beta]1 \[Gamma]2^2)/(u2 u7^2 v2 v3^2)+(u3^2 u6^2 w1 \[Alpha]1 \[Beta]1 \[Gamma]2^2)/(u2 u7^2 v2 v3^2)+(u3 u6 w1 \[Beta]2 \[Gamma]2^2)/(u7 v2 v3)+(u3 u6 w1 \[Alpha]1 \[Beta]2 \[Gamma]2^2)/(u7 v2 v3)+(u3 u6 w1 \[Gamma]1 \[Gamma]2^2)/(u7 v2^2 v3)+(u3 u6 w1 \[Alpha]1 \[Gamma]1 \[Gamma]2^2)/(u7 v2^2 v3)+(v4 \[Alpha]1 \[Delta]1)/v1+(v4 \[Alpha]2 \[Delta]1)/v1+(v4 \[Alpha]1 \[Alpha]2 \[Delta]1)/v1+(u4 \[Beta]1 \[Delta]1)/v1+(v4 \[Alpha]1 \[Beta]1 \[Delta]1)/v1+(u4 w2 \[Beta]2 \[Delta]1)/v1+(v4 \[Alpha]1 \[Beta]2 \[Delta]1)/v1+v4 \[Alpha]2 \[Beta]2 \[Delta]1+\[Beta]1 \[Beta]2 \[Delta]1+(u2 v3 v4 \[Gamma]1 \[Delta]1)/(u6 v1 v2)+(u2 v4 \[Alpha]1 \[Gamma]1 \[Delta]1)/(v1 v2)+(u2 v4 w3 \[Alpha]2 \[Gamma]1 \[Delta]1)/(v1 v2)+\[Beta]1 \[Gamma]1 \[Delta]1+(u3 u6 v4 w1 \[Alpha]1 \[Gamma]2 \[Delta]1)/(u7 v1 v2 v3)+(u3 u6 \[Alpha]2 \[Gamma]2 \[Delta]1)/(u2 v3)+(u3 u6 \[Beta]1 \[Gamma]2 \[Delta]1)/(u2 u7 v3)+\[Beta]2 \[Gamma]2 \[Delta]1+(\[Gamma]1 \[Gamma]2 \[Delta]1)/v2+2 v4 \[Alpha]1 \[Beta]2 \[Delta]2+2 v4 \[Alpha]2 \[Beta]2 \[Delta]2+4 v4 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Delta]2+2 v4 \[Alpha]2^2 \[Beta]2 \[Delta]2+2 v4 \[Alpha]1 \[Alpha]2^2 \[Beta]2 \[Delta]2+2 \[Beta]1 \[Beta]2 \[Delta]2+2 \[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]2+2 v4 \[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]2+2 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2+2 v4 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2+2 \[Alpha]1 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2+2 v4 \[Alpha]1 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2+2 \[Beta]1^2 \[Beta]2 \[Delta]2+2 \[Alpha]1 \[Beta]1^2 \[Beta]2 \[Delta]2+2 v4 \[Alpha]1 \[Beta]2^2 \[Delta]2+2 v4 \[Alpha]2 \[Beta]2^2 \[Delta]2+2 v4 \[Alpha]1 \[Alpha]2 \[Beta]2^2 \[Delta]2+2 \[Beta]1 \[Beta]2^2 \[Delta]2+2 \[Alpha]1 \[Beta]1 \[Beta]2^2 \[Delta]2+(u2 v4 w3 \[Alpha]1 \[Gamma]1 \[Delta]2)/(v1 v2)+(u2 v4 w3 \[Alpha]2 \[Gamma]1 \[Delta]2)/(v1 v2)+(2 u2 v4 w3 \[Alpha]1 \[Alpha]2 \[Gamma]1 \[Delta]2)/(v1 v2)+(u2 v4 w3 \[Alpha]2^2 \[Gamma]1 \[Delta]2)/(v1 v2)+(u2 v4 w3 \[Alpha]1 \[Alpha]2^2 \[Gamma]1 \[Delta]2)/(v1 v2)+\[Beta]1 \[Gamma]1 \[Delta]2+\[Alpha]1 \[Beta]1 \[Gamma]1 \[Delta]2+(u2 v4 w3 \[Alpha]1 \[Beta]1 \[Gamma]1 \[Delta]2)/(v1 v2)+\[Alpha]2 \[Beta]1 \[Gamma]1 \[Delta]2+(u2 v4 w3 \[Alpha]2 \[Beta]1 \[Gamma]1 \[Delta]2)/(v1 v2)+\[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]1 \[Delta]2+(u2 v4 w3 \[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]1 \[Delta]2)/(v1 v2)+\[Beta]1^2 \[Gamma]1 \[Delta]2+\[Alpha]1 \[Beta]1^2 \[Gamma]1 \[Delta]2+(u2 v4 \[Alpha]1 \[Beta]2 \[Gamma]1 \[Delta]2)/v2+(u2 v4 w3 \[Alpha]1 \[Beta]2 \[Gamma]1 \[Delta]2)/(v1 v2)+(u2 v4 \[Alpha]2 \[Beta]2 \[Gamma]1 \[Delta]2)/v2+(u2 v4 w3 \[Alpha]2 \[Beta]2 \[Gamma]1 \[Delta]2)/(v1 v2)+(u2 v4 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]1 \[Delta]2)/v2+(u2 v4 w3 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]1 \[Delta]2)/(v1 v2)+\[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]2+(u2 \[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]2)/v2+\[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]2+(u2 \[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]2)/v2+(u3 u6 \[Alpha]1 \[Gamma]2 \[Delta]2)/(u2 v3)+(u3 u6 \[Alpha]2 \[Gamma]2 \[Delta]2)/(u2 v3)+(2 u3 u6 \[Alpha]1 \[Alpha]2 \[Gamma]2 \[Delta]2)/(u2 v3)+(u3 u6 \[Alpha]2^2 \[Gamma]2 \[Delta]2)/(u2 v3)+(u3 u6 \[Alpha]1 \[Alpha]2^2 \[Gamma]2 \[Delta]2)/(u2 v3)+(u3 u6 \[Beta]1 \[Gamma]2 \[Delta]2)/(u2 u7 v3)+(u3 u6 \[Alpha]1 \[Beta]1 \[Gamma]2 \[Delta]2)/(u2 v3)+(u3 u6 \[Alpha]1 \[Beta]1 \[Gamma]2 \[Delta]2)/(u2 u7 v3)+(u3 u6 \[Alpha]2 \[Beta]1 \[Gamma]2 \[Delta]2)/(u2 v3)+(u3 u6 \[Alpha]2 \[Beta]1 \[Gamma]2 \[Delta]2)/(u2 u7 v3)+(u3 u6 \[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]2 \[Delta]2)/(u2 v3)+(u3 u6 \[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]2 \[Delta]2)/(u2 u7 v3)+(u3 u6 \[Beta]1^2 \[Gamma]2 \[Delta]2)/(u2 u7 v3)+(u3 u6 \[Alpha]1 \[Beta]1^2 \[Gamma]2 \[Delta]2)/(u2 u7 v3)+\[Beta]2 \[Gamma]2 \[Delta]2+\[Alpha]1 \[Beta]2 \[Gamma]2 \[Delta]2+(u3 u6 \[Alpha]1 \[Beta]2 \[Gamma]2 \[Delta]2)/(u2 v3)+(u3 u6 v4 w1 \[Alpha]1 \[Beta]2 \[Gamma]2 \[Delta]2)/(u7 v2 v3)+\[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]2+(u3 u6 \[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]2)/(u2 v3)+(u3 u6 v4 w1 \[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]2)/(u7 v2 v3)+\[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]2+(u3 u6 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]2)/(u2 v3)+(u3 u6 v4 w1 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]2)/(u7 v2 v3)+\[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]2+(u3 u6 \[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]2)/(u2 u7 v3)+(u3 u6 w1 \[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]2)/(u7 v2 v3)+\[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]2+(u3 u6 \[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]2)/(u2 u7 v3)+(u3 u6 w1 \[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]2)/(u7 v2 v3)+\[Beta]2^2 \[Gamma]2 \[Delta]2+\[Alpha]1 \[Beta]2^2 \[Gamma]2 \[Delta]2+(\[Alpha]1 \[Gamma]1 \[Gamma]2 \[Delta]2)/v2+(\[Alpha]2 \[Gamma]1 \[Gamma]2 \[Delta]2)/v2+(\[Alpha]1 \[Alpha]2 \[Gamma]1 \[Gamma]2 \[Delta]2)/v2+(\[Beta]1 \[Gamma]1 \[Gamma]2 \[Delta]2)/v2+(\[Alpha]1 \[Beta]1 \[Gamma]1 \[Gamma]2 \[Delta]2)/v2+(\[Beta]2 \[Gamma]1 \[Gamma]2 \[Delta]2)/v2+(\[Alpha]1 \[Beta]2 \[Gamma]1 \[Gamma]2 \[Delta]2)/v2+(v4 \[Alpha]1 \[Delta]1 \[Delta]2)/v1+(v4 \[Alpha]2 \[Delta]1 \[Delta]2)/v1+(v4 \[Alpha]1 \[Alpha]2 \[Delta]1 \[Delta]2)/v1+(u4 \[Beta]1 \[Delta]1 \[Delta]2)/v1+(v4 \[Alpha]1 \[Beta]1 \[Delta]1 \[Delta]2)/v1+(u4 w2 \[Beta]2 \[Delta]1 \[Delta]2)/v1+(v4 \[Alpha]1 \[Beta]2 \[Delta]1 \[Delta]2)/v1+v4 \[Alpha]2 \[Beta]2 \[Delta]1 \[Delta]2+\[Beta]1 \[Beta]2 \[Delta]1 \[Delta]2+v4 \[Alpha]1 \[Beta]2 \[Delta]2^2+v4 \[Alpha]2 \[Beta]2 \[Delta]2^2+2 v4 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Delta]2^2+v4 \[Alpha]2^2 \[Beta]2 \[Delta]2^2+v4 \[Alpha]1 \[Alpha]2^2 \[Beta]2 \[Delta]2^2+\[Beta]1 \[Beta]2 \[Delta]2^2+\[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]2^2+v4 \[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]2^2+\[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2^2+v4 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2^2+\[Alpha]1 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2^2+v4 \[Alpha]1 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2^2+\[Beta]1^2 \[Beta]2 \[Delta]2^2+\[Alpha]1 \[Beta]1^2 \[Beta]2 \[Delta]2^2+v4 \[Alpha]1 \[Beta]2^2 \[Delta]2^2+v4 \[Alpha]2 \[Beta]2^2 \[Delta]2^2+v4 \[Alpha]1 \[Alpha]2 \[Beta]2^2 \[Delta]2^2+\[Beta]1 \[Beta]2^2 \[Delta]2^2+\[Alpha]1 \[Beta]1 \[Beta]2^2 \[Delta]2^2+2 v4 \[Alpha]1 \[Beta]2 \[Delta]3+2 v4 \[Alpha]2 \[Beta]2 \[Delta]3+2 v4 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Delta]3+v4 \[Alpha]2^2 \[Beta]2 \[Delta]3+2 \[Beta]1 \[Beta]2 \[Delta]3+\[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]3+v4 \[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]3+\[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]3+v4 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]3+\[Beta]1^2 \[Beta]2 \[Delta]3+v4 \[Alpha]1 \[Beta]2^2 \[Delta]3+v4 \[Alpha]2 \[Beta]2^2 \[Delta]3+\[Beta]1 \[Beta]2^2 \[Delta]3+(2 u2 v4 w3 \[Alpha]1 \[Gamma]1 \[Delta]3)/(v1 v2)+(2 u2 v4 w3 \[Alpha]2 \[Gamma]1 \[Delta]3)/(v1 v2)+(2 u2 v4 w3 \[Alpha]1 \[Alpha]2 \[Gamma]1 \[Delta]3)/(v1 v2)+(u2 v4 w3 \[Alpha]2^2 \[Gamma]1 \[Delta]3)/(v1 v2)+2 \[Beta]1 \[Gamma]1 \[Delta]3+\[Alpha]1 \[Beta]1 \[Gamma]1 \[Delta]3+(u2 v4 w3 \[Alpha]1 \[Beta]1 \[Gamma]1 \[Delta]3)/(v1 v2)+\[Alpha]2 \[Beta]1 \[Gamma]1 \[Delta]3+(u2 v4 w3 \[Alpha]2 \[Beta]1 \[Gamma]1 \[Delta]3)/(v1 v2)+\[Beta]1^2 \[Gamma]1 \[Delta]3+(u2 v4 \[Alpha]1 \[Beta]2 \[Gamma]1 \[Delta]3)/v2+(u2 v4 w3 \[Alpha]1 \[Beta]2 \[Gamma]1 \[Delta]3)/(v1 v2)+(u2 v4 \[Alpha]2 \[Beta]2 \[Gamma]1 \[Delta]3)/v2+(u2 v4 w3 \[Alpha]2 \[Beta]2 \[Gamma]1 \[Delta]3)/(v1 v2)+\[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]3+(u2 \[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]3)/v2+(u2^2 v4 w3 \[Alpha]1 \[Gamma]1^2 \[Delta]3)/(v1 v2^2)+(u2^2 v4 w3 \[Alpha]2 \[Gamma]1^2 \[Delta]3)/(v1 v2^2)+(u2 \[Beta]1 \[Gamma]1^2 \[Delta]3)/v2+(2 u3 u6 \[Alpha]1 \[Gamma]2 \[Delta]3)/(u2 v3)+(2 u3 u6 \[Alpha]2 \[Gamma]2 \[Delta]3)/(u2 v3)+(2 u3 u6 \[Alpha]1 \[Alpha]2 \[Gamma]2 \[Delta]3)/(u2 v3)+(u3 u6 \[Alpha]2^2 \[Gamma]2 \[Delta]3)/(u2 v3)+(2 u3 u6 \[Beta]1 \[Gamma]2 \[Delta]3)/(u2 u7 v3)+(u3 u6 \[Alpha]1 \[Beta]1 \[Gamma]2 \[Delta]3)/(u2 v3)+(u3 u6 \[Alpha]1 \[Beta]1 \[Gamma]2 \[Delta]3)/(u2 u7 v3)+(u3 u6 \[Alpha]2 \[Beta]1 \[Gamma]2 \[Delta]3)/(u2 v3)+(u3 u6 \[Alpha]2 \[Beta]1 \[Gamma]2 \[Delta]3)/(u2 u7 v3)+(u3 u6 \[Beta]1^2 \[Gamma]2 \[Delta]3)/(u2 u7 v3)+2 \[Beta]2 \[Gamma]2 \[Delta]3+\[Alpha]1 \[Beta]2 \[Gamma]2 \[Delta]3+(u3 u6 \[Alpha]1 \[Beta]2 \[Gamma]2 \[Delta]3)/(u2 v3)+(u3 u6 v4 w1 \[Alpha]1 \[Beta]2 \[Gamma]2 \[Delta]3)/(u7 v2 v3)+\[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]3+(u3 u6 \[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]3)/(u2 v3)+(u3 u6 v4 w1 \[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]3)/(u7 v2 v3)+\[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]3+(u3 u6 \[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]3)/(u2 u7 v3)+(u3 u6 w1 \[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]3)/(u7 v2 v3)+\[Beta]2^2 \[Gamma]2 \[Delta]3+(2 \[Gamma]1 \[Gamma]2 \[Delta]3)/v2+(\[Alpha]1 \[Gamma]1 \[Gamma]2 \[Delta]3)/v2+(u3 u6 \[Alpha]1 \[Gamma]1 \[Gamma]2 \[Delta]3)/(v2 v3)+(u2 u3 u6 v4 w1 w3 \[Alpha]1 \[Gamma]1 \[Gamma]2 \[Delta]3)/(u7 v1 v2^2 v3)+(\[Alpha]2 \[Gamma]1 \[Gamma]2 \[Delta]3)/v2+(u3 u6 \[Alpha]2 \[Gamma]1 \[Gamma]2 \[Delta]3)/(v2 v3)+(u2 u3 u6 v4 w1 w3 \[Alpha]2 \[Gamma]1 \[Gamma]2 \[Delta]3)/(u7 v1 v2^2 v3)+(\[Beta]1 \[Gamma]1 \[Gamma]2 \[Delta]3)/v2+(u3 u6 \[Beta]1 \[Gamma]1 \[Gamma]2 \[Delta]3)/(u7 v2 v3)+(u3 u6 w1 \[Beta]1 \[Gamma]1 \[Gamma]2 \[Delta]3)/(u7 v2 v3)+(\[Beta]2 \[Gamma]1 \[Gamma]2 \[Delta]3)/v2+(u2 \[Beta]2 \[Gamma]1 \[Gamma]2 \[Delta]3)/v2+(u2 \[Gamma]1^2 \[Gamma]2 \[Delta]3)/v2^2+(u3^2 u6^2 w1 \[Alpha]1 \[Gamma]2^2 \[Delta]3)/(u2 u7 v2 v3^2)+(u3^2 u6^2 w1 \[Alpha]2 \[Gamma]2^2 \[Delta]3)/(u2 u7 v2 v3^2)+(u3^2 u6^2 w1 \[Beta]1 \[Gamma]2^2 \[Delta]3)/(u2 u7^2 v2 v3^2)+(u3 u6 w1 \[Beta]2 \[Gamma]2^2 \[Delta]3)/(u7 v2 v3)+(u3 u6 w1 \[Gamma]1 \[Gamma]2^2 \[Delta]3)/(u7 v2^2 v3)+(v4 \[Alpha]1 \[Delta]1 \[Delta]3)/v1+(v4 \[Alpha]2 \[Delta]1 \[Delta]3)/v1+(u4 \[Beta]1 \[Delta]1 \[Delta]3)/v1+(u4 w2 \[Beta]2 \[Delta]1 \[Delta]3)/v1+(u2 v3 v4 \[Gamma]1 \[Delta]1 \[Delta]3)/(u6 v1 v2)+2 v4 \[Alpha]1 \[Beta]2 \[Delta]2 \[Delta]3+2 v4 \[Alpha]2 \[Beta]2 \[Delta]2 \[Delta]3+2 v4 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Delta]2 \[Delta]3+v4 \[Alpha]2^2 \[Beta]2 \[Delta]2 \[Delta]3+2 \[Beta]1 \[Beta]2 \[Delta]2 \[Delta]3+\[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]2 \[Delta]3+v4 \[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]2 \[Delta]3+\[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2 \[Delta]3+v4 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2 \[Delta]3+\[Beta]1^2 \[Beta]2 \[Delta]2 \[Delta]3+v4 \[Alpha]1 \[Beta]2^2 \[Delta]2 \[Delta]3+v4 \[Alpha]2 \[Beta]2^2 \[Delta]2 \[Delta]3+\[Beta]1 \[Beta]2^2 \[Delta]2 \[Delta]3+(u2 v4 w3 \[Alpha]1 \[Gamma]1 \[Delta]2 \[Delta]3)/(v1 v2)+(u2 v4 w3 \[Alpha]2 \[Gamma]1 \[Delta]2 \[Delta]3)/(v1 v2)+(u2 v4 w3 \[Alpha]1 \[Alpha]2 \[Gamma]1 \[Delta]2 \[Delta]3)/(v1 v2)+\[Beta]1 \[Gamma]1 \[Delta]2 \[Delta]3+(u2 v4 w3 \[Alpha]1 \[Beta]1 \[Gamma]1 \[Delta]2 \[Delta]3)/(v1 v2)+(u2 v4 w3 \[Alpha]1 \[Beta]2 \[Gamma]1 \[Delta]2 \[Delta]3)/(v1 v2)+(u2 v4 \[Alpha]2 \[Beta]2 \[Gamma]1 \[Delta]2 \[Delta]3)/v2+(u2 \[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]2 \[Delta]3)/v2+(u3 u6 \[Alpha]1 \[Gamma]2 \[Delta]2 \[Delta]3)/(u2 v3)+(u3 u6 \[Alpha]2 \[Gamma]2 \[Delta]2 \[Delta]3)/(u2 v3)+(u3 u6 \[Alpha]1 \[Alpha]2 \[Gamma]2 \[Delta]2 \[Delta]3)/(u2 v3)+(u3 u6 \[Beta]1 \[Gamma]2 \[Delta]2 \[Delta]3)/(u2 u7 v3)+(u3 u6 \[Alpha]1 \[Beta]1 \[Gamma]2 \[Delta]2 \[Delta]3)/(u2 v3)+\[Beta]2 \[Gamma]2 \[Delta]2 \[Delta]3+(u3 u6 \[Alpha]1 \[Beta]2 \[Gamma]2 \[Delta]2 \[Delta]3)/(u2 v3)+(u3 u6 v4 w1 \[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]2 \[Delta]3)/(u7 v2 v3)+(u3 u6 w1 \[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]2 \[Delta]3)/(u7 v2 v3)+v4 \[Alpha]1 \[Beta]2 \[Delta]3^2+v4 \[Alpha]2 \[Beta]2 \[Delta]3^2+\[Beta]1 \[Beta]2 \[Delta]3^2+(u2 v4 w3 \[Alpha]1 \[Gamma]1 \[Delta]3^2)/(v1 v2)+(u2 v4 w3 \[Alpha]2 \[Gamma]1 \[Delta]3^2)/(v1 v2)+\[Beta]1 \[Gamma]1 \[Delta]3^2+(u3 u6 \[Alpha]1 \[Gamma]2 \[Delta]3^2)/(u2 v3)+(u3 u6 \[Alpha]2 \[Gamma]2 \[Delta]3^2)/(u2 v3)+(u3 u6 \[Beta]1 \[Gamma]2 \[Delta]3^2)/(u2 u7 v3)+\[Beta]2 \[Gamma]2 \[Delta]3^2+(\[Gamma]1 \[Gamma]2 \[Delta]3^2)/v2
};
wheel4FishnetInt=n0*(n1/(f1 f2^2 f3)+n2/(f1 f2 f3^2))/.wheel4FishnetIntRules;




(*Degeneration1: 4-mass window*)
(*This corresponds to making the identifications:
{b1=a2},{b2=c1},{c2=d1},{d2=a1}*)
wheel4FourMassCrossRatioRules={u->cr[a1,a2,c1,c2],v->cr[a2,c1,c2,a1]};

wheel4FourMassIntRules={
n0->1,
n1->0,
n2->f2,
f1->\[Alpha]1+\[Alpha]2+\[Alpha]1 \[Alpha]2,
f3->\[Alpha]1 \[Beta]2+\[Alpha]2 \[Beta]2+2 \[Alpha]1 \[Alpha]2 \[Beta]2+\[Alpha]2^2 \[Beta]2+\[Alpha]1 \[Alpha]2^2 \[Beta]2+\[Beta]1 \[Beta]2+2 \[Alpha]1 \[Beta]1 \[Beta]2+2 \[Alpha]2 \[Beta]1 \[Beta]2+2 \[Alpha]1 \[Alpha]2 \[Beta]1 \[Beta]2+\[Beta]1^2 \[Beta]2+\[Alpha]1 \[Beta]1^2 \[Beta]2+\[Alpha]1 \[Beta]2^2+\[Alpha]2 \[Beta]2^2+\[Alpha]1 \[Alpha]2 \[Beta]2^2+\[Beta]1 \[Beta]2^2+\[Alpha]1 \[Beta]1 \[Beta]2^2+\[Alpha]1 \[Gamma]1+\[Alpha]2 \[Gamma]1+2 \[Alpha]1 \[Alpha]2 \[Gamma]1+\[Alpha]2^2 \[Gamma]1+\[Alpha]1 \[Alpha]2^2 \[Gamma]1+\[Beta]1 \[Gamma]1+2 \[Alpha]1 \[Beta]1 \[Gamma]1+2 \[Alpha]2 \[Beta]1 \[Gamma]1+2 \[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]1+\[Beta]1^2 \[Gamma]1+\[Alpha]1 \[Beta]1^2 \[Gamma]1+2 \[Alpha]1 \[Beta]2 \[Gamma]1+2 \[Alpha]2 \[Beta]2 \[Gamma]1+2 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]1+2 \[Beta]1 \[Beta]2 \[Gamma]1+2 \[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]1+\[Alpha]1 \[Gamma]1^2+\[Alpha]2 \[Gamma]1^2+\[Alpha]1 \[Alpha]2 \[Gamma]1^2+\[Beta]1 \[Gamma]1^2+\[Alpha]1 \[Beta]1 \[Gamma]1^2+(\[Alpha]1 \[Gamma]2)/u+(\[Alpha]2 \[Gamma]2)/u+(2 \[Alpha]1 \[Alpha]2 \[Gamma]2)/u+(\[Alpha]2^2 \[Gamma]2)/u+(\[Alpha]1 \[Alpha]2^2 \[Gamma]2)/u+(\[Beta]1 \[Gamma]2)/u+(2 \[Alpha]1 \[Beta]1 \[Gamma]2)/u+(2 \[Alpha]2 \[Beta]1 \[Gamma]2)/u+(2 \[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]2)/u+(\[Beta]1^2 \[Gamma]2)/u+(\[Alpha]1 \[Beta]1^2 \[Gamma]2)/u+\[Beta]2 \[Gamma]2+\[Alpha]1 \[Beta]2 \[Gamma]2+(\[Alpha]1 \[Beta]2 \[Gamma]2)/u+(v \[Alpha]1 \[Beta]2 \[Gamma]2)/u+\[Alpha]2 \[Beta]2 \[Gamma]2+(\[Alpha]2 \[Beta]2 \[Gamma]2)/u+(v \[Alpha]2 \[Beta]2 \[Gamma]2)/u+\[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]2+(\[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]2)/u+(v \[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]2)/u+\[Beta]1 \[Beta]2 \[Gamma]2+(\[Beta]1 \[Beta]2 \[Gamma]2)/u+(v \[Beta]1 \[Beta]2 \[Gamma]2)/u+\[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]2+(\[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]2)/u+(v \[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]2)/u+\[Beta]2^2 \[Gamma]2+\[Alpha]1 \[Beta]2^2 \[Gamma]2+\[Gamma]1 \[Gamma]2+\[Alpha]1 \[Gamma]1 \[Gamma]2+(\[Alpha]1 \[Gamma]1 \[Gamma]2)/u+(v \[Alpha]1 \[Gamma]1 \[Gamma]2)/u+\[Alpha]2 \[Gamma]1 \[Gamma]2+(\[Alpha]2 \[Gamma]1 \[Gamma]2)/u+(v \[Alpha]2 \[Gamma]1 \[Gamma]2)/u+\[Alpha]1 \[Alpha]2 \[Gamma]1 \[Gamma]2+(\[Alpha]1 \[Alpha]2 \[Gamma]1 \[Gamma]2)/u+(v \[Alpha]1 \[Alpha]2 \[Gamma]1 \[Gamma]2)/u+\[Beta]1 \[Gamma]1 \[Gamma]2+(\[Beta]1 \[Gamma]1 \[Gamma]2)/u+(v \[Beta]1 \[Gamma]1 \[Gamma]2)/u+\[Alpha]1 \[Beta]1 \[Gamma]1 \[Gamma]2+(\[Alpha]1 \[Beta]1 \[Gamma]1 \[Gamma]2)/u+(v \[Alpha]1 \[Beta]1 \[Gamma]1 \[Gamma]2)/u+2 \[Beta]2 \[Gamma]1 \[Gamma]2+2 \[Alpha]1 \[Beta]2 \[Gamma]1 \[Gamma]2+\[Gamma]1^2 \[Gamma]2+\[Alpha]1 \[Gamma]1^2 \[Gamma]2+(v \[Alpha]1 \[Gamma]2^2)/u^2+(v \[Alpha]2 \[Gamma]2^2)/u^2+(v \[Alpha]1 \[Alpha]2 \[Gamma]2^2)/u^2+(v \[Beta]1 \[Gamma]2^2)/u^2+(v \[Alpha]1 \[Beta]1 \[Gamma]2^2)/u^2+(v \[Beta]2 \[Gamma]2^2)/u+(v \[Alpha]1 \[Beta]2 \[Gamma]2^2)/u+(v \[Gamma]1 \[Gamma]2^2)/u+(v \[Alpha]1 \[Gamma]1 \[Gamma]2^2)/u+(\[Alpha]1 \[Delta]1)/v+(\[Alpha]2 \[Delta]1)/v+(\[Alpha]1 \[Alpha]2 \[Delta]1)/v+(\[Beta]1 \[Delta]1)/v+(\[Alpha]1 \[Beta]1 \[Delta]1)/v+(u \[Beta]2 \[Delta]1)/v+(\[Alpha]1 \[Beta]2 \[Delta]1)/v+\[Alpha]2 \[Beta]2 \[Delta]1+\[Beta]1 \[Beta]2 \[Delta]1+(u \[Gamma]1 \[Delta]1)/v+(\[Alpha]1 \[Gamma]1 \[Delta]1)/v+\[Alpha]2 \[Gamma]1 \[Delta]1+\[Beta]1 \[Gamma]1 \[Delta]1+(\[Alpha]1 \[Gamma]2 \[Delta]1)/u+(\[Alpha]2 \[Gamma]2 \[Delta]1)/u+(\[Beta]1 \[Gamma]2 \[Delta]1)/u+\[Beta]2 \[Gamma]2 \[Delta]1+\[Gamma]1 \[Gamma]2 \[Delta]1+2 \[Alpha]1 \[Beta]2 \[Delta]2+2 \[Alpha]2 \[Beta]2 \[Delta]2+4 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Delta]2+2 \[Alpha]2^2 \[Beta]2 \[Delta]2+2 \[Alpha]1 \[Alpha]2^2 \[Beta]2 \[Delta]2+2 \[Beta]1 \[Beta]2 \[Delta]2+4 \[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]2+4 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2+4 \[Alpha]1 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2+2 \[Beta]1^2 \[Beta]2 \[Delta]2+2 \[Alpha]1 \[Beta]1^2 \[Beta]2 \[Delta]2+2 \[Alpha]1 \[Beta]2^2 \[Delta]2+2 \[Alpha]2 \[Beta]2^2 \[Delta]2+2 \[Alpha]1 \[Alpha]2 \[Beta]2^2 \[Delta]2+2 \[Beta]1 \[Beta]2^2 \[Delta]2+2 \[Alpha]1 \[Beta]1 \[Beta]2^2 \[Delta]2+\[Alpha]1 \[Gamma]1 \[Delta]2+\[Alpha]2 \[Gamma]1 \[Delta]2+2 \[Alpha]1 \[Alpha]2 \[Gamma]1 \[Delta]2+\[Alpha]2^2 \[Gamma]1 \[Delta]2+\[Alpha]1 \[Alpha]2^2 \[Gamma]1 \[Delta]2+\[Beta]1 \[Gamma]1 \[Delta]2+2 \[Alpha]1 \[Beta]1 \[Gamma]1 \[Delta]2+2 \[Alpha]2 \[Beta]1 \[Gamma]1 \[Delta]2+2 \[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]1 \[Delta]2+\[Beta]1^2 \[Gamma]1 \[Delta]2+\[Alpha]1 \[Beta]1^2 \[Gamma]1 \[Delta]2+2 \[Alpha]1 \[Beta]2 \[Gamma]1 \[Delta]2+2 \[Alpha]2 \[Beta]2 \[Gamma]1 \[Delta]2+2 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]1 \[Delta]2+2 \[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]2+2 \[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]2+(\[Alpha]1 \[Gamma]2 \[Delta]2)/u+(\[Alpha]2 \[Gamma]2 \[Delta]2)/u+(2 \[Alpha]1 \[Alpha]2 \[Gamma]2 \[Delta]2)/u+(\[Alpha]2^2 \[Gamma]2 \[Delta]2)/u+(\[Alpha]1 \[Alpha]2^2 \[Gamma]2 \[Delta]2)/u+(\[Beta]1 \[Gamma]2 \[Delta]2)/u+(2 \[Alpha]1 \[Beta]1 \[Gamma]2 \[Delta]2)/u+(2 \[Alpha]2 \[Beta]1 \[Gamma]2 \[Delta]2)/u+(2 \[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]2 \[Delta]2)/u+(\[Beta]1^2 \[Gamma]2 \[Delta]2)/u+(\[Alpha]1 \[Beta]1^2 \[Gamma]2 \[Delta]2)/u+\[Beta]2 \[Gamma]2 \[Delta]2+\[Alpha]1 \[Beta]2 \[Gamma]2 \[Delta]2+(\[Alpha]1 \[Beta]2 \[Gamma]2 \[Delta]2)/u+(v \[Alpha]1 \[Beta]2 \[Gamma]2 \[Delta]2)/u+\[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]2+(\[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]2)/u+(v \[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]2)/u+\[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]2+(\[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]2)/u+(v \[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]2)/u+\[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]2+(\[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]2)/u+(v \[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]2)/u+\[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]2+(\[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]2)/u+(v \[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]2)/u+\[Beta]2^2 \[Gamma]2 \[Delta]2+\[Alpha]1 \[Beta]2^2 \[Gamma]2 \[Delta]2+\[Alpha]1 \[Gamma]1 \[Gamma]2 \[Delta]2+\[Alpha]2 \[Gamma]1 \[Gamma]2 \[Delta]2+\[Alpha]1 \[Alpha]2 \[Gamma]1 \[Gamma]2 \[Delta]2+\[Beta]1 \[Gamma]1 \[Gamma]2 \[Delta]2+\[Alpha]1 \[Beta]1 \[Gamma]1 \[Gamma]2 \[Delta]2+\[Beta]2 \[Gamma]1 \[Gamma]2 \[Delta]2+\[Alpha]1 \[Beta]2 \[Gamma]1 \[Gamma]2 \[Delta]2+(\[Alpha]1 \[Delta]1 \[Delta]2)/v+(\[Alpha]2 \[Delta]1 \[Delta]2)/v+(\[Alpha]1 \[Alpha]2 \[Delta]1 \[Delta]2)/v+(\[Beta]1 \[Delta]1 \[Delta]2)/v+(\[Alpha]1 \[Beta]1 \[Delta]1 \[Delta]2)/v+(u \[Beta]2 \[Delta]1 \[Delta]2)/v+(\[Alpha]1 \[Beta]2 \[Delta]1 \[Delta]2)/v+\[Alpha]2 \[Beta]2 \[Delta]1 \[Delta]2+\[Beta]1 \[Beta]2 \[Delta]1 \[Delta]2+\[Alpha]1 \[Beta]2 \[Delta]2^2+\[Alpha]2 \[Beta]2 \[Delta]2^2+2 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Delta]2^2+\[Alpha]2^2 \[Beta]2 \[Delta]2^2+\[Alpha]1 \[Alpha]2^2 \[Beta]2 \[Delta]2^2+\[Beta]1 \[Beta]2 \[Delta]2^2+2 \[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]2^2+2 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2^2+2 \[Alpha]1 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2^2+\[Beta]1^2 \[Beta]2 \[Delta]2^2+\[Alpha]1 \[Beta]1^2 \[Beta]2 \[Delta]2^2+\[Alpha]1 \[Beta]2^2 \[Delta]2^2+\[Alpha]2 \[Beta]2^2 \[Delta]2^2+\[Alpha]1 \[Alpha]2 \[Beta]2^2 \[Delta]2^2+\[Beta]1 \[Beta]2^2 \[Delta]2^2+\[Alpha]1 \[Beta]1 \[Beta]2^2 \[Delta]2^2+2 \[Alpha]1 \[Beta]2 \[Delta]3+2 \[Alpha]2 \[Beta]2 \[Delta]3+2 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Delta]3+\[Alpha]2^2 \[Beta]2 \[Delta]3+2 \[Beta]1 \[Beta]2 \[Delta]3+2 \[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]3+2 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]3+\[Beta]1^2 \[Beta]2 \[Delta]3+\[Alpha]1 \[Beta]2^2 \[Delta]3+\[Alpha]2 \[Beta]2^2 \[Delta]3+\[Beta]1 \[Beta]2^2 \[Delta]3+2 \[Alpha]1 \[Gamma]1 \[Delta]3+2 \[Alpha]2 \[Gamma]1 \[Delta]3+2 \[Alpha]1 \[Alpha]2 \[Gamma]1 \[Delta]3+\[Alpha]2^2 \[Gamma]1 \[Delta]3+2 \[Beta]1 \[Gamma]1 \[Delta]3+2 \[Alpha]1 \[Beta]1 \[Gamma]1 \[Delta]3+2 \[Alpha]2 \[Beta]1 \[Gamma]1 \[Delta]3+\[Beta]1^2 \[Gamma]1 \[Delta]3+2 \[Alpha]1 \[Beta]2 \[Gamma]1 \[Delta]3+2 \[Alpha]2 \[Beta]2 \[Gamma]1 \[Delta]3+2 \[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]3+\[Alpha]1 \[Gamma]1^2 \[Delta]3+\[Alpha]2 \[Gamma]1^2 \[Delta]3+\[Beta]1 \[Gamma]1^2 \[Delta]3+(2 \[Alpha]1 \[Gamma]2 \[Delta]3)/u+(2 \[Alpha]2 \[Gamma]2 \[Delta]3)/u+(2 \[Alpha]1 \[Alpha]2 \[Gamma]2 \[Delta]3)/u+(\[Alpha]2^2 \[Gamma]2 \[Delta]3)/u+(2 \[Beta]1 \[Gamma]2 \[Delta]3)/u+(2 \[Alpha]1 \[Beta]1 \[Gamma]2 \[Delta]3)/u+(2 \[Alpha]2 \[Beta]1 \[Gamma]2 \[Delta]3)/u+(\[Beta]1^2 \[Gamma]2 \[Delta]3)/u+2 \[Beta]2 \[Gamma]2 \[Delta]3+\[Alpha]1 \[Beta]2 \[Gamma]2 \[Delta]3+(\[Alpha]1 \[Beta]2 \[Gamma]2 \[Delta]3)/u+(v \[Alpha]1 \[Beta]2 \[Gamma]2 \[Delta]3)/u+\[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]3+(\[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]3)/u+(v \[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]3)/u+\[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]3+(\[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]3)/u+(v \[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]3)/u+\[Beta]2^2 \[Gamma]2 \[Delta]3+2 \[Gamma]1 \[Gamma]2 \[Delta]3+\[Alpha]1 \[Gamma]1 \[Gamma]2 \[Delta]3+(\[Alpha]1 \[Gamma]1 \[Gamma]2 \[Delta]3)/u+(v \[Alpha]1 \[Gamma]1 \[Gamma]2 \[Delta]3)/u+\[Alpha]2 \[Gamma]1 \[Gamma]2 \[Delta]3+(\[Alpha]2 \[Gamma]1 \[Gamma]2 \[Delta]3)/u+(v \[Alpha]2 \[Gamma]1 \[Gamma]2 \[Delta]3)/u+\[Beta]1 \[Gamma]1 \[Gamma]2 \[Delta]3+(\[Beta]1 \[Gamma]1 \[Gamma]2 \[Delta]3)/u+(v \[Beta]1 \[Gamma]1 \[Gamma]2 \[Delta]3)/u+2 \[Beta]2 \[Gamma]1 \[Gamma]2 \[Delta]3+\[Gamma]1^2 \[Gamma]2 \[Delta]3+(v \[Alpha]1 \[Gamma]2^2 \[Delta]3)/u^2+(v \[Alpha]2 \[Gamma]2^2 \[Delta]3)/u^2+(v \[Beta]1 \[Gamma]2^2 \[Delta]3)/u^2+(v \[Beta]2 \[Gamma]2^2 \[Delta]3)/u+(v \[Gamma]1 \[Gamma]2^2 \[Delta]3)/u+(\[Alpha]1 \[Delta]1 \[Delta]3)/v+(\[Alpha]2 \[Delta]1 \[Delta]3)/v+(\[Beta]1 \[Delta]1 \[Delta]3)/v+(u \[Beta]2 \[Delta]1 \[Delta]3)/v+(u \[Gamma]1 \[Delta]1 \[Delta]3)/v+2 \[Alpha]1 \[Beta]2 \[Delta]2 \[Delta]3+2 \[Alpha]2 \[Beta]2 \[Delta]2 \[Delta]3+2 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Delta]2 \[Delta]3+\[Alpha]2^2 \[Beta]2 \[Delta]2 \[Delta]3+2 \[Beta]1 \[Beta]2 \[Delta]2 \[Delta]3+2 \[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]2 \[Delta]3+2 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2 \[Delta]3+\[Beta]1^2 \[Beta]2 \[Delta]2 \[Delta]3+\[Alpha]1 \[Beta]2^2 \[Delta]2 \[Delta]3+\[Alpha]2 \[Beta]2^2 \[Delta]2 \[Delta]3+\[Beta]1 \[Beta]2^2 \[Delta]2 \[Delta]3+\[Alpha]1 \[Gamma]1 \[Delta]2 \[Delta]3+\[Alpha]2 \[Gamma]1 \[Delta]2 \[Delta]3+\[Alpha]1 \[Alpha]2 \[Gamma]1 \[Delta]2 \[Delta]3+\[Beta]1 \[Gamma]1 \[Delta]2 \[Delta]3+\[Alpha]1 \[Beta]1 \[Gamma]1 \[Delta]2 \[Delta]3+\[Alpha]1 \[Beta]2 \[Gamma]1 \[Delta]2 \[Delta]3+\[Alpha]2 \[Beta]2 \[Gamma]1 \[Delta]2 \[Delta]3+\[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]2 \[Delta]3+(\[Alpha]1 \[Gamma]2 \[Delta]2 \[Delta]3)/u+(\[Alpha]2 \[Gamma]2 \[Delta]2 \[Delta]3)/u+(\[Alpha]1 \[Alpha]2 \[Gamma]2 \[Delta]2 \[Delta]3)/u+(\[Beta]1 \[Gamma]2 \[Delta]2 \[Delta]3)/u+(\[Alpha]1 \[Beta]1 \[Gamma]2 \[Delta]2 \[Delta]3)/u+\[Beta]2 \[Gamma]2 \[Delta]2 \[Delta]3+(\[Alpha]1 \[Beta]2 \[Gamma]2 \[Delta]2 \[Delta]3)/u+(v \[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]2 \[Delta]3)/u+(v \[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]2 \[Delta]3)/u+\[Alpha]1 \[Beta]2 \[Delta]3^2+\[Alpha]2 \[Beta]2 \[Delta]3^2+\[Beta]1 \[Beta]2 \[Delta]3^2+\[Alpha]1 \[Gamma]1 \[Delta]3^2+\[Alpha]2 \[Gamma]1 \[Delta]3^2+\[Beta]1 \[Gamma]1 \[Delta]3^2+(\[Alpha]1 \[Gamma]2 \[Delta]3^2)/u+(\[Alpha]2 \[Gamma]2 \[Delta]3^2)/u+(\[Beta]1 \[Gamma]2 \[Delta]3^2)/u+\[Beta]2 \[Gamma]2 \[Delta]3^2+\[Gamma]1 \[Gamma]2 \[Delta]3^2
};
wheel4FourMassInt=n0*(n1/(f1 f2^2 f3)+n2/(f1 f2 f3^2))/.wheel4FourMassIntRules;




(*(8-light-like points) Toy Model of the Four-Loop Wheel *)
wheel4ToyCrossRatioRules={
u1->cr[d2,c2,d1,b1],u2->cr[a1,d1,b2,d2],u3->cr[c2,b2,c1,a1],u4->cr[d1,c1,a2,c2],u5->cr[b2,a2,b1,d1],u6->cr[c1,b1,d2,b2],u7->cr[a2,d2,a1,c1],u8->cr[b1,a1,c2,a2],
v1->cr[d2,d1,b2,b1],v2->cr[a1,b2,c1,d2],v3->cr[c2,c1,a2,a1],v4->cr[d1,a2,b1,c2]};

wheel4ToyIntRules={
n0->1/(u2 u3 u6 u7 v2^2),
n1->0,
n2->\[Alpha]1+\[Alpha]2+\[Alpha]1 \[Alpha]2+\[Beta]1+\[Alpha]1 \[Beta]1+\[Beta]2+\[Alpha]1 \[Beta]2+\[Gamma]1/(u6 v2)+(\[Alpha]1 \[Gamma]1)/(u6 v2)+\[Delta]1+\[Alpha]1 \[Delta]2+\[Alpha]2 \[Delta]2+\[Alpha]1 \[Alpha]2 \[Delta]2+\[Beta]1 \[Delta]2+\[Alpha]1 \[Beta]1 \[Delta]2+\[Beta]2 \[Delta]2+\[Alpha]1 \[Beta]2 \[Delta]2+\[Alpha]1 \[Delta]3+\[Alpha]2 \[Delta]3+\[Beta]1 \[Delta]3+\[Beta]2 \[Delta]3+(\[Gamma]1 \[Delta]3)/(u6 v2),
f1->\[Alpha]1+\[Alpha]2+\[Alpha]1 \[Alpha]2,
f2->\[Alpha]1+\[Alpha]2+\[Alpha]1 \[Alpha]2+\[Alpha]1 \[Beta]1+\[Beta]2/(u7 v2)+\[Alpha]1 \[Beta]2+\[Gamma]1/(u6 u7 v2)+(\[Alpha]1 \[Gamma]1)/(u6 v2)+(u1 v1 \[Gamma]2)/(u3 u7 u8 v2 v3)+\[Delta]1/(u2 u7 v2)+\[Alpha]1 \[Delta]2+\[Alpha]2 \[Delta]2+\[Alpha]1 \[Alpha]2 \[Delta]2+\[Alpha]1 \[Beta]1 \[Delta]2+(\[Beta]2 \[Delta]2)/(u7 v2)+\[Alpha]1 \[Beta]2 \[Delta]2+\[Alpha]1 \[Delta]3+\[Alpha]2 \[Delta]3+(\[Beta]2 \[Delta]3)/(u7 v2)+(\[Gamma]1 \[Delta]3)/(u6 u7 v2)+(u1 v1 \[Gamma]2 \[Delta]3)/(u3 u7 u8 v2 v3),
f3->u5 u8 v4 \[Alpha]1 \[Beta]2+u5 u8 v4 \[Alpha]2 \[Beta]2+2 u5 u8 v4 \[Alpha]1 \[Alpha]2 \[Beta]2+u5 u8 v4 \[Alpha]2^2 \[Beta]2+u5 u8 v4 \[Alpha]1 \[Alpha]2^2 \[Beta]2+\[Beta]1 \[Beta]2+\[Alpha]1 \[Beta]1 \[Beta]2+u5 u8 v4 \[Alpha]1 \[Beta]1 \[Beta]2+\[Alpha]2 \[Beta]1 \[Beta]2+u5 u8 v4 \[Alpha]2 \[Beta]1 \[Beta]2+\[Alpha]1 \[Alpha]2 \[Beta]1 \[Beta]2+u5 u8 v4 \[Alpha]1 \[Alpha]2 \[Beta]1 \[Beta]2+\[Beta]1^2 \[Beta]2+\[Alpha]1 \[Beta]1^2 \[Beta]2+u5 u8 v4 \[Alpha]1 \[Beta]2^2+u5 u8 v4 \[Alpha]2 \[Beta]2^2+u5 u8 v4 \[Alpha]1 \[Alpha]2 \[Beta]2^2+\[Beta]1 \[Beta]2^2+\[Alpha]1 \[Beta]1 \[Beta]2^2+\[Beta]1 \[Gamma]1+\[Alpha]1 \[Beta]1 \[Gamma]1+\[Alpha]2 \[Beta]1 \[Gamma]1+\[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]1+\[Beta]1^2 \[Gamma]1+\[Alpha]1 \[Beta]1^2 \[Gamma]1+(u5 u8 v4 \[Alpha]1 \[Beta]2 \[Gamma]1)/(u6 v2)+(u5 u8 v4 \[Alpha]2 \[Beta]2 \[Gamma]1)/(u6 v2)+(u5 u8 v4 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]1)/(u6 v2)+\[Beta]1 \[Beta]2 \[Gamma]1+(\[Beta]1 \[Beta]2 \[Gamma]1)/(u6 v2)+\[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]1+(\[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]1)/(u6 v2)+(\[Beta]1 \[Gamma]1^2)/(u6 v2)+(\[Alpha]1 \[Beta]1 \[Gamma]1^2)/(u6 v2)+(\[Alpha]1 \[Gamma]2)/(u3 v3)+(\[Alpha]2 \[Gamma]2)/(u3 v3)+(2 \[Alpha]1 \[Alpha]2 \[Gamma]2)/(u3 v3)+(\[Alpha]2^2 \[Gamma]2)/(u3 v3)+(\[Alpha]1 \[Alpha]2^2 \[Gamma]2)/(u3 v3)+(\[Beta]1 \[Gamma]2)/(u3 u8 v3)+(\[Alpha]1 \[Beta]1 \[Gamma]2)/(u3 v3)+(\[Alpha]1 \[Beta]1 \[Gamma]2)/(u3 u8 v3)+(\[Alpha]2 \[Beta]1 \[Gamma]2)/(u3 v3)+(\[Alpha]2 \[Beta]1 \[Gamma]2)/(u3 u8 v3)+(\[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]2)/(u3 v3)+(\[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]2)/(u3 u8 v3)+(\[Beta]1^2 \[Gamma]2)/(u3 u8 v3)+(\[Alpha]1 \[Beta]1^2 \[Gamma]2)/(u3 u8 v3)+\[Beta]2 \[Gamma]2+\[Alpha]1 \[Beta]2 \[Gamma]2+(\[Alpha]1 \[Beta]2 \[Gamma]2)/(u3 v3)+\[Alpha]2 \[Beta]2 \[Gamma]2+(\[Alpha]2 \[Beta]2 \[Gamma]2)/(u3 v3)+\[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]2+(\[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]2)/(u3 v3)+\[Beta]1 \[Beta]2 \[Gamma]2+(\[Beta]1 \[Beta]2 \[Gamma]2)/(u3 u8 v3)+\[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]2+(\[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]2)/(u3 u8 v3)+\[Beta]2^2 \[Gamma]2+\[Alpha]1 \[Beta]2^2 \[Gamma]2+(\[Gamma]1 \[Gamma]2)/(u3 u6 v2)+(\[Alpha]1 \[Gamma]1 \[Gamma]2)/(u3 u6 v2)+(\[Alpha]1 \[Gamma]1 \[Gamma]2)/(u3 u6 v2 v3)+(\[Alpha]2 \[Gamma]1 \[Gamma]2)/(u3 u6 v2)+(\[Alpha]2 \[Gamma]1 \[Gamma]2)/(u3 u6 v2 v3)+(\[Alpha]1 \[Alpha]2 \[Gamma]1 \[Gamma]2)/(u3 u6 v2)+(\[Alpha]1 \[Alpha]2 \[Gamma]1 \[Gamma]2)/(u3 u6 v2 v3)+(\[Beta]1 \[Gamma]1 \[Gamma]2)/(u3 u6 v2)+(\[Beta]1 \[Gamma]1 \[Gamma]2)/(u3 u6 u8 v2 v3)+(\[Alpha]1 \[Beta]1 \[Gamma]1 \[Gamma]2)/(u3 u6 v2)+(\[Alpha]1 \[Beta]1 \[Gamma]1 \[Gamma]2)/(u3 u6 u8 v2 v3)+(\[Beta]2 \[Gamma]1 \[Gamma]2)/(u6 v2)+(\[Beta]2 \[Gamma]1 \[Gamma]2)/(u3 u6 v2)+(\[Alpha]1 \[Beta]2 \[Gamma]1 \[Gamma]2)/(u6 v2)+(\[Alpha]1 \[Beta]2 \[Gamma]1 \[Gamma]2)/(u3 u6 v2)+(\[Gamma]1^2 \[Gamma]2)/(u3 u6^2 v2^2)+(\[Alpha]1 \[Gamma]1^2 \[Gamma]2)/(u3 u6^2 v2^2)+(u8 v4 \[Alpha]1 \[Delta]1)/(u2 v1)+(u8 v4 \[Alpha]2 \[Delta]1)/(u2 v1)+(u8 v4 \[Alpha]1 \[Alpha]2 \[Delta]1)/(u2 v1)+(\[Beta]1 \[Delta]1)/(u2 v1)+(u8 v4 \[Alpha]1 \[Beta]1 \[Delta]1)/(u2 v1)+(u8 v4 \[Alpha]1 \[Beta]2 \[Delta]1)/(u2 v1)+u5 u8 v4 \[Alpha]2 \[Beta]2 \[Delta]1+\[Beta]1 \[Beta]2 \[Delta]1+(u4 u8 v3 v4 \[Gamma]1 \[Delta]1)/(u2 u6 v1 v2)+(u8 v4 \[Alpha]1 \[Gamma]1 \[Delta]1)/(u2 u6 v1 v2)+\[Beta]1 \[Gamma]1 \[Delta]1+(\[Alpha]2 \[Gamma]2 \[Delta]1)/(u3 v3)+(\[Beta]1 \[Gamma]2 \[Delta]1)/(u3 u8 v3)+\[Beta]2 \[Gamma]2 \[Delta]1+(\[Gamma]1 \[Gamma]2 \[Delta]1)/(u3 u6 v2)+2 u5 u8 v4 \[Alpha]1 \[Beta]2 \[Delta]2+2 u5 u8 v4 \[Alpha]2 \[Beta]2 \[Delta]2+4 u5 u8 v4 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Delta]2+2 u5 u8 v4 \[Alpha]2^2 \[Beta]2 \[Delta]2+2 u5 u8 v4 \[Alpha]1 \[Alpha]2^2 \[Beta]2 \[Delta]2+2 \[Beta]1 \[Beta]2 \[Delta]2+2 \[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]2+2 u5 u8 v4 \[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]2+2 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2+2 u5 u8 v4 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2+2 \[Alpha]1 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2+2 u5 u8 v4 \[Alpha]1 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2+2 \[Beta]1^2 \[Beta]2 \[Delta]2+2 \[Alpha]1 \[Beta]1^2 \[Beta]2 \[Delta]2+2 u5 u8 v4 \[Alpha]1 \[Beta]2^2 \[Delta]2+2 u5 u8 v4 \[Alpha]2 \[Beta]2^2 \[Delta]2+2 u5 u8 v4 \[Alpha]1 \[Alpha]2 \[Beta]2^2 \[Delta]2+2 \[Beta]1 \[Beta]2^2 \[Delta]2+2 \[Alpha]1 \[Beta]1 \[Beta]2^2 \[Delta]2+\[Beta]1 \[Gamma]1 \[Delta]2+\[Alpha]1 \[Beta]1 \[Gamma]1 \[Delta]2+\[Alpha]2 \[Beta]1 \[Gamma]1 \[Delta]2+\[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]1 \[Delta]2+\[Beta]1^2 \[Gamma]1 \[Delta]2+\[Alpha]1 \[Beta]1^2 \[Gamma]1 \[Delta]2+(u5 u8 v4 \[Alpha]1 \[Beta]2 \[Gamma]1 \[Delta]2)/(u6 v2)+(u5 u8 v4 \[Alpha]2 \[Beta]2 \[Gamma]1 \[Delta]2)/(u6 v2)+(u5 u8 v4 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]1 \[Delta]2)/(u6 v2)+\[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]2+(\[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]2)/(u6 v2)+\[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]2+(\[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]2)/(u6 v2)+(\[Alpha]1 \[Gamma]2 \[Delta]2)/(u3 v3)+(\[Alpha]2 \[Gamma]2 \[Delta]2)/(u3 v3)+(2 \[Alpha]1 \[Alpha]2 \[Gamma]2 \[Delta]2)/(u3 v3)+(\[Alpha]2^2 \[Gamma]2 \[Delta]2)/(u3 v3)+(\[Alpha]1 \[Alpha]2^2 \[Gamma]2 \[Delta]2)/(u3 v3)+(\[Beta]1 \[Gamma]2 \[Delta]2)/(u3 u8 v3)+(\[Alpha]1 \[Beta]1 \[Gamma]2 \[Delta]2)/(u3 v3)+(\[Alpha]1 \[Beta]1 \[Gamma]2 \[Delta]2)/(u3 u8 v3)+(\[Alpha]2 \[Beta]1 \[Gamma]2 \[Delta]2)/(u3 v3)+(\[Alpha]2 \[Beta]1 \[Gamma]2 \[Delta]2)/(u3 u8 v3)+(\[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]2 \[Delta]2)/(u3 v3)+(\[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]2 \[Delta]2)/(u3 u8 v3)+(\[Beta]1^2 \[Gamma]2 \[Delta]2)/(u3 u8 v3)+(\[Alpha]1 \[Beta]1^2 \[Gamma]2 \[Delta]2)/(u3 u8 v3)+\[Beta]2 \[Gamma]2 \[Delta]2+\[Alpha]1 \[Beta]2 \[Gamma]2 \[Delta]2+(\[Alpha]1 \[Beta]2 \[Gamma]2 \[Delta]2)/(u3 v3)+\[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]2+(\[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]2)/(u3 v3)+\[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]2+(\[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]2)/(u3 v3)+\[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]2+(\[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]2)/(u3 u8 v3)+\[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]2+(\[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]2)/(u3 u8 v3)+\[Beta]2^2 \[Gamma]2 \[Delta]2+\[Alpha]1 \[Beta]2^2 \[Gamma]2 \[Delta]2+(\[Alpha]1 \[Gamma]1 \[Gamma]2 \[Delta]2)/(u3 u6 v2)+(\[Alpha]2 \[Gamma]1 \[Gamma]2 \[Delta]2)/(u3 u6 v2)+(\[Alpha]1 \[Alpha]2 \[Gamma]1 \[Gamma]2 \[Delta]2)/(u3 u6 v2)+(\[Beta]1 \[Gamma]1 \[Gamma]2 \[Delta]2)/(u3 u6 v2)+(\[Alpha]1 \[Beta]1 \[Gamma]1 \[Gamma]2 \[Delta]2)/(u3 u6 v2)+(\[Beta]2 \[Gamma]1 \[Gamma]2 \[Delta]2)/(u3 u6 v2)+(\[Alpha]1 \[Beta]2 \[Gamma]1 \[Gamma]2 \[Delta]2)/(u3 u6 v2)+(u8 v4 \[Alpha]1 \[Delta]1 \[Delta]2)/(u2 v1)+(u8 v4 \[Alpha]2 \[Delta]1 \[Delta]2)/(u2 v1)+(u8 v4 \[Alpha]1 \[Alpha]2 \[Delta]1 \[Delta]2)/(u2 v1)+(\[Beta]1 \[Delta]1 \[Delta]2)/(u2 v1)+(u8 v4 \[Alpha]1 \[Beta]1 \[Delta]1 \[Delta]2)/(u2 v1)+(u8 v4 \[Alpha]1 \[Beta]2 \[Delta]1 \[Delta]2)/(u2 v1)+u5 u8 v4 \[Alpha]2 \[Beta]2 \[Delta]1 \[Delta]2+\[Beta]1 \[Beta]2 \[Delta]1 \[Delta]2+u5 u8 v4 \[Alpha]1 \[Beta]2 \[Delta]2^2+u5 u8 v4 \[Alpha]2 \[Beta]2 \[Delta]2^2+2 u5 u8 v4 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Delta]2^2+u5 u8 v4 \[Alpha]2^2 \[Beta]2 \[Delta]2^2+u5 u8 v4 \[Alpha]1 \[Alpha]2^2 \[Beta]2 \[Delta]2^2+\[Beta]1 \[Beta]2 \[Delta]2^2+\[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]2^2+u5 u8 v4 \[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]2^2+\[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2^2+u5 u8 v4 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2^2+\[Alpha]1 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2^2+u5 u8 v4 \[Alpha]1 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2^2+\[Beta]1^2 \[Beta]2 \[Delta]2^2+\[Alpha]1 \[Beta]1^2 \[Beta]2 \[Delta]2^2+u5 u8 v4 \[Alpha]1 \[Beta]2^2 \[Delta]2^2+u5 u8 v4 \[Alpha]2 \[Beta]2^2 \[Delta]2^2+u5 u8 v4 \[Alpha]1 \[Alpha]2 \[Beta]2^2 \[Delta]2^2+\[Beta]1 \[Beta]2^2 \[Delta]2^2+\[Alpha]1 \[Beta]1 \[Beta]2^2 \[Delta]2^2+2 u5 u8 v4 \[Alpha]1 \[Beta]2 \[Delta]3+2 u5 u8 v4 \[Alpha]2 \[Beta]2 \[Delta]3+2 u5 u8 v4 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Delta]3+u5 u8 v4 \[Alpha]2^2 \[Beta]2 \[Delta]3+2 \[Beta]1 \[Beta]2 \[Delta]3+\[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]3+u5 u8 v4 \[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]3+\[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]3+u5 u8 v4 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]3+\[Beta]1^2 \[Beta]2 \[Delta]3+u5 u8 v4 \[Alpha]1 \[Beta]2^2 \[Delta]3+u5 u8 v4 \[Alpha]2 \[Beta]2^2 \[Delta]3+\[Beta]1 \[Beta]2^2 \[Delta]3+2 \[Beta]1 \[Gamma]1 \[Delta]3+\[Alpha]1 \[Beta]1 \[Gamma]1 \[Delta]3+\[Alpha]2 \[Beta]1 \[Gamma]1 \[Delta]3+\[Beta]1^2 \[Gamma]1 \[Delta]3+(u5 u8 v4 \[Alpha]1 \[Beta]2 \[Gamma]1 \[Delta]3)/(u6 v2)+(u5 u8 v4 \[Alpha]2 \[Beta]2 \[Gamma]1 \[Delta]3)/(u6 v2)+\[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]3+(\[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]3)/(u6 v2)+(\[Beta]1 \[Gamma]1^2 \[Delta]3)/(u6 v2)+(2 \[Alpha]1 \[Gamma]2 \[Delta]3)/(u3 v3)+(2 \[Alpha]2 \[Gamma]2 \[Delta]3)/(u3 v3)+(2 \[Alpha]1 \[Alpha]2 \[Gamma]2 \[Delta]3)/(u3 v3)+(\[Alpha]2^2 \[Gamma]2 \[Delta]3)/(u3 v3)+(2 \[Beta]1 \[Gamma]2 \[Delta]3)/(u3 u8 v3)+(\[Alpha]1 \[Beta]1 \[Gamma]2 \[Delta]3)/(u3 v3)+(\[Alpha]1 \[Beta]1 \[Gamma]2 \[Delta]3)/(u3 u8 v3)+(\[Alpha]2 \[Beta]1 \[Gamma]2 \[Delta]3)/(u3 v3)+(\[Alpha]2 \[Beta]1 \[Gamma]2 \[Delta]3)/(u3 u8 v3)+(\[Beta]1^2 \[Gamma]2 \[Delta]3)/(u3 u8 v3)+2 \[Beta]2 \[Gamma]2 \[Delta]3+\[Alpha]1 \[Beta]2 \[Gamma]2 \[Delta]3+(\[Alpha]1 \[Beta]2 \[Gamma]2 \[Delta]3)/(u3 v3)+\[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]3+(\[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]3)/(u3 v3)+\[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]3+(\[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]3)/(u3 u8 v3)+\[Beta]2^2 \[Gamma]2 \[Delta]3+(2 \[Gamma]1 \[Gamma]2 \[Delta]3)/(u3 u6 v2)+(\[Alpha]1 \[Gamma]1 \[Gamma]2 \[Delta]3)/(u3 u6 v2)+(\[Alpha]1 \[Gamma]1 \[Gamma]2 \[Delta]3)/(u3 u6 v2 v3)+(\[Alpha]2 \[Gamma]1 \[Gamma]2 \[Delta]3)/(u3 u6 v2)+(\[Alpha]2 \[Gamma]1 \[Gamma]2 \[Delta]3)/(u3 u6 v2 v3)+(\[Beta]1 \[Gamma]1 \[Gamma]2 \[Delta]3)/(u3 u6 v2)+(\[Beta]1 \[Gamma]1 \[Gamma]2 \[Delta]3)/(u3 u6 u8 v2 v3)+(\[Beta]2 \[Gamma]1 \[Gamma]2 \[Delta]3)/(u6 v2)+(\[Beta]2 \[Gamma]1 \[Gamma]2 \[Delta]3)/(u3 u6 v2)+(\[Gamma]1^2 \[Gamma]2 \[Delta]3)/(u3 u6^2 v2^2)+(u8 v4 \[Alpha]1 \[Delta]1 \[Delta]3)/(u2 v1)+(u8 v4 \[Alpha]2 \[Delta]1 \[Delta]3)/(u2 v1)+(\[Beta]1 \[Delta]1 \[Delta]3)/(u2 v1)+(u4 u8 v3 v4 \[Gamma]1 \[Delta]1 \[Delta]3)/(u2 u6 v1 v2)+2 u5 u8 v4 \[Alpha]1 \[Beta]2 \[Delta]2 \[Delta]3+2 u5 u8 v4 \[Alpha]2 \[Beta]2 \[Delta]2 \[Delta]3+2 u5 u8 v4 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Delta]2 \[Delta]3+u5 u8 v4 \[Alpha]2^2 \[Beta]2 \[Delta]2 \[Delta]3+2 \[Beta]1 \[Beta]2 \[Delta]2 \[Delta]3+\[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]2 \[Delta]3+u5 u8 v4 \[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]2 \[Delta]3+\[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2 \[Delta]3+u5 u8 v4 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2 \[Delta]3+\[Beta]1^2 \[Beta]2 \[Delta]2 \[Delta]3+u5 u8 v4 \[Alpha]1 \[Beta]2^2 \[Delta]2 \[Delta]3+u5 u8 v4 \[Alpha]2 \[Beta]2^2 \[Delta]2 \[Delta]3+\[Beta]1 \[Beta]2^2 \[Delta]2 \[Delta]3+\[Beta]1 \[Gamma]1 \[Delta]2 \[Delta]3+(u5 u8 v4 \[Alpha]2 \[Beta]2 \[Gamma]1 \[Delta]2 \[Delta]3)/(u6 v2)+(\[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]2 \[Delta]3)/(u6 v2)+(\[Alpha]1 \[Gamma]2 \[Delta]2 \[Delta]3)/(u3 v3)+(\[Alpha]2 \[Gamma]2 \[Delta]2 \[Delta]3)/(u3 v3)+(\[Alpha]1 \[Alpha]2 \[Gamma]2 \[Delta]2 \[Delta]3)/(u3 v3)+(\[Beta]1 \[Gamma]2 \[Delta]2 \[Delta]3)/(u3 u8 v3)+(\[Alpha]1 \[Beta]1 \[Gamma]2 \[Delta]2 \[Delta]3)/(u3 v3)+\[Beta]2 \[Gamma]2 \[Delta]2 \[Delta]3+(\[Alpha]1 \[Beta]2 \[Gamma]2 \[Delta]2 \[Delta]3)/(u3 v3)+u5 u8 v4 \[Alpha]1 \[Beta]2 \[Delta]3^2+u5 u8 v4 \[Alpha]2 \[Beta]2 \[Delta]3^2+\[Beta]1 \[Beta]2 \[Delta]3^2+\[Beta]1 \[Gamma]1 \[Delta]3^2+(\[Alpha]1 \[Gamma]2 \[Delta]3^2)/(u3 v3)+(\[Alpha]2 \[Gamma]2 \[Delta]3^2)/(u3 v3)+(\[Beta]1 \[Gamma]2 \[Delta]3^2)/(u3 u8 v3)+\[Beta]2 \[Gamma]2 \[Delta]3^2+(\[Gamma]1 \[Gamma]2 \[Delta]3^2)/(u3 u6 v2)
};

wheel4ToyInt=(n0*(n1/(f1 f2^2 f3)+n2/(f1 f2 f3^2)))/.wheel4ToyIntRules;





(*Two-Dimensional Toy Model*)
wheel4TwoDLimitCrossRatioRules={u->cr[a1,a2,b1,b2],v->cr[a2,b1,b2,a1]};

wheel4TwoDLimitIntRules={
n0->u^2/v^2,
n1->0,
n2->\[Alpha]1+\[Alpha]2+\[Alpha]1 \[Alpha]2+\[Beta]1+\[Alpha]1 \[Beta]1+\[Beta]2+\[Alpha]1 \[Beta]2+(u \[Gamma]1)/v+(u \[Alpha]1 \[Gamma]1)/v+\[Delta]1+\[Alpha]1 \[Delta]2+\[Alpha]2 \[Delta]2+\[Alpha]1 \[Alpha]2 \[Delta]2+\[Beta]1 \[Delta]2+\[Alpha]1 \[Beta]1 \[Delta]2+\[Beta]2 \[Delta]2+\[Alpha]1 \[Beta]2 \[Delta]2+\[Alpha]1 \[Delta]3+\[Alpha]2 \[Delta]3+\[Beta]1 \[Delta]3+\[Beta]2 \[Delta]3+(u \[Gamma]1 \[Delta]3)/v,
f1->\[Alpha]1+\[Alpha]2+\[Alpha]1 \[Alpha]2,
f2->\[Alpha]1+\[Alpha]2+\[Alpha]1 \[Alpha]2+\[Alpha]1 \[Beta]1+(u \[Beta]2)/v+\[Alpha]1 \[Beta]2+(u \[Gamma]1)/v+(u \[Alpha]1 \[Gamma]1)/v+(u \[Gamma]2)/v+(u \[Delta]1)/v+\[Alpha]1 \[Delta]2+\[Alpha]2 \[Delta]2+\[Alpha]1 \[Alpha]2 \[Delta]2+\[Alpha]1 \[Beta]1 \[Delta]2+(u \[Beta]2 \[Delta]2)/v+\[Alpha]1 \[Beta]2 \[Delta]2+\[Alpha]1 \[Delta]3+\[Alpha]2 \[Delta]3+(u \[Beta]2 \[Delta]3)/v+(u \[Gamma]1 \[Delta]3)/v+(u \[Gamma]2 \[Delta]3)/v,
f3->(\[Alpha]1 \[Beta]2)/u+(\[Alpha]2 \[Beta]2)/u+(2 \[Alpha]1 \[Alpha]2 \[Beta]2)/u+(\[Alpha]2^2 \[Beta]2)/u+(\[Alpha]1 \[Alpha]2^2 \[Beta]2)/u+\[Beta]1 \[Beta]2+\[Alpha]1 \[Beta]1 \[Beta]2+(\[Alpha]1 \[Beta]1 \[Beta]2)/u+\[Alpha]2 \[Beta]1 \[Beta]2+(\[Alpha]2 \[Beta]1 \[Beta]2)/u+\[Alpha]1 \[Alpha]2 \[Beta]1 \[Beta]2+(\[Alpha]1 \[Alpha]2 \[Beta]1 \[Beta]2)/u+\[Beta]1^2 \[Beta]2+\[Alpha]1 \[Beta]1^2 \[Beta]2+(\[Alpha]1 \[Beta]2^2)/u+(\[Alpha]2 \[Beta]2^2)/u+(\[Alpha]1 \[Alpha]2 \[Beta]2^2)/u+\[Beta]1 \[Beta]2^2+\[Alpha]1 \[Beta]1 \[Beta]2^2+\[Beta]1 \[Gamma]1+\[Alpha]1 \[Beta]1 \[Gamma]1+\[Alpha]2 \[Beta]1 \[Gamma]1+\[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]1+\[Beta]1^2 \[Gamma]1+\[Alpha]1 \[Beta]1^2 \[Gamma]1+(\[Alpha]1 \[Beta]2 \[Gamma]1)/v+(\[Alpha]2 \[Beta]2 \[Gamma]1)/v+(\[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]1)/v+\[Beta]1 \[Beta]2 \[Gamma]1+(u \[Beta]1 \[Beta]2 \[Gamma]1)/v+\[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]1+(u \[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]1)/v+(u \[Beta]1 \[Gamma]1^2)/v+(u \[Alpha]1 \[Beta]1 \[Gamma]1^2)/v+\[Alpha]1 \[Gamma]2+\[Alpha]2 \[Gamma]2+2 \[Alpha]1 \[Alpha]2 \[Gamma]2+\[Alpha]2^2 \[Gamma]2+\[Alpha]1 \[Alpha]2^2 \[Gamma]2+\[Beta]1 \[Gamma]2+2 \[Alpha]1 \[Beta]1 \[Gamma]2+2 \[Alpha]2 \[Beta]1 \[Gamma]2+2 \[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]2+\[Beta]1^2 \[Gamma]2+\[Alpha]1 \[Beta]1^2 \[Gamma]2+\[Beta]2 \[Gamma]2+2 \[Alpha]1 \[Beta]2 \[Gamma]2+2 \[Alpha]2 \[Beta]2 \[Gamma]2+2 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]2+2 \[Beta]1 \[Beta]2 \[Gamma]2+2 \[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]2+\[Beta]2^2 \[Gamma]2+\[Alpha]1 \[Beta]2^2 \[Gamma]2+(u \[Gamma]1 \[Gamma]2)/v+(2 u \[Alpha]1 \[Gamma]1 \[Gamma]2)/v+(2 u \[Alpha]2 \[Gamma]1 \[Gamma]2)/v+(2 u \[Alpha]1 \[Alpha]2 \[Gamma]1 \[Gamma]2)/v+(2 u \[Beta]1 \[Gamma]1 \[Gamma]2)/v+(2 u \[Alpha]1 \[Beta]1 \[Gamma]1 \[Gamma]2)/v+(2 u \[Beta]2 \[Gamma]1 \[Gamma]2)/v+(2 u \[Alpha]1 \[Beta]2 \[Gamma]1 \[Gamma]2)/v+(u^2 \[Gamma]1^2 \[Gamma]2)/v^2+(u^2 \[Alpha]1 \[Gamma]1^2 \[Gamma]2)/v^2+(\[Alpha]1 \[Delta]1)/u+(\[Alpha]2 \[Delta]1)/u+(\[Alpha]1 \[Alpha]2 \[Delta]1)/u+\[Beta]1 \[Delta]1+(\[Alpha]1 \[Beta]1 \[Delta]1)/u+(\[Alpha]1 \[Beta]2 \[Delta]1)/u+(\[Alpha]2 \[Beta]2 \[Delta]1)/u+\[Beta]1 \[Beta]2 \[Delta]1+(\[Gamma]1 \[Delta]1)/v+(\[Alpha]1 \[Gamma]1 \[Delta]1)/v+\[Beta]1 \[Gamma]1 \[Delta]1+\[Alpha]2 \[Gamma]2 \[Delta]1+\[Beta]1 \[Gamma]2 \[Delta]1+\[Beta]2 \[Gamma]2 \[Delta]1+(u \[Gamma]1 \[Gamma]2 \[Delta]1)/v+(2 \[Alpha]1 \[Beta]2 \[Delta]2)/u+(2 \[Alpha]2 \[Beta]2 \[Delta]2)/u+(4 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Delta]2)/u+(2 \[Alpha]2^2 \[Beta]2 \[Delta]2)/u+(2 \[Alpha]1 \[Alpha]2^2 \[Beta]2 \[Delta]2)/u+2 \[Beta]1 \[Beta]2 \[Delta]2+2 \[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]2+(2 \[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]2)/u+2 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2+(2 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2)/u+2 \[Alpha]1 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2+(2 \[Alpha]1 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2)/u+2 \[Beta]1^2 \[Beta]2 \[Delta]2+2 \[Alpha]1 \[Beta]1^2 \[Beta]2 \[Delta]2+(2 \[Alpha]1 \[Beta]2^2 \[Delta]2)/u+(2 \[Alpha]2 \[Beta]2^2 \[Delta]2)/u+(2 \[Alpha]1 \[Alpha]2 \[Beta]2^2 \[Delta]2)/u+2 \[Beta]1 \[Beta]2^2 \[Delta]2+2 \[Alpha]1 \[Beta]1 \[Beta]2^2 \[Delta]2+\[Beta]1 \[Gamma]1 \[Delta]2+\[Alpha]1 \[Beta]1 \[Gamma]1 \[Delta]2+\[Alpha]2 \[Beta]1 \[Gamma]1 \[Delta]2+\[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]1 \[Delta]2+\[Beta]1^2 \[Gamma]1 \[Delta]2+\[Alpha]1 \[Beta]1^2 \[Gamma]1 \[Delta]2+(\[Alpha]1 \[Beta]2 \[Gamma]1 \[Delta]2)/v+(\[Alpha]2 \[Beta]2 \[Gamma]1 \[Delta]2)/v+(\[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]1 \[Delta]2)/v+\[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]2+(u \[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]2)/v+\[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]2+(u \[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]2)/v+\[Alpha]1 \[Gamma]2 \[Delta]2+\[Alpha]2 \[Gamma]2 \[Delta]2+2 \[Alpha]1 \[Alpha]2 \[Gamma]2 \[Delta]2+\[Alpha]2^2 \[Gamma]2 \[Delta]2+\[Alpha]1 \[Alpha]2^2 \[Gamma]2 \[Delta]2+\[Beta]1 \[Gamma]2 \[Delta]2+2 \[Alpha]1 \[Beta]1 \[Gamma]2 \[Delta]2+2 \[Alpha]2 \[Beta]1 \[Gamma]2 \[Delta]2+2 \[Alpha]1 \[Alpha]2 \[Beta]1 \[Gamma]2 \[Delta]2+\[Beta]1^2 \[Gamma]2 \[Delta]2+\[Alpha]1 \[Beta]1^2 \[Gamma]2 \[Delta]2+\[Beta]2 \[Gamma]2 \[Delta]2+2 \[Alpha]1 \[Beta]2 \[Gamma]2 \[Delta]2+2 \[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]2+2 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]2+2 \[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]2+2 \[Alpha]1 \[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]2+\[Beta]2^2 \[Gamma]2 \[Delta]2+\[Alpha]1 \[Beta]2^2 \[Gamma]2 \[Delta]2+(u \[Alpha]1 \[Gamma]1 \[Gamma]2 \[Delta]2)/v+(u \[Alpha]2 \[Gamma]1 \[Gamma]2 \[Delta]2)/v+(u \[Alpha]1 \[Alpha]2 \[Gamma]1 \[Gamma]2 \[Delta]2)/v+(u \[Beta]1 \[Gamma]1 \[Gamma]2 \[Delta]2)/v+(u \[Alpha]1 \[Beta]1 \[Gamma]1 \[Gamma]2 \[Delta]2)/v+(u \[Beta]2 \[Gamma]1 \[Gamma]2 \[Delta]2)/v+(u \[Alpha]1 \[Beta]2 \[Gamma]1 \[Gamma]2 \[Delta]2)/v+(\[Alpha]1 \[Delta]1 \[Delta]2)/u+(\[Alpha]2 \[Delta]1 \[Delta]2)/u+(\[Alpha]1 \[Alpha]2 \[Delta]1 \[Delta]2)/u+\[Beta]1 \[Delta]1 \[Delta]2+(\[Alpha]1 \[Beta]1 \[Delta]1 \[Delta]2)/u+(\[Alpha]1 \[Beta]2 \[Delta]1 \[Delta]2)/u+(\[Alpha]2 \[Beta]2 \[Delta]1 \[Delta]2)/u+\[Beta]1 \[Beta]2 \[Delta]1 \[Delta]2+(\[Alpha]1 \[Beta]2 \[Delta]2^2)/u+(\[Alpha]2 \[Beta]2 \[Delta]2^2)/u+(2 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Delta]2^2)/u+(\[Alpha]2^2 \[Beta]2 \[Delta]2^2)/u+(\[Alpha]1 \[Alpha]2^2 \[Beta]2 \[Delta]2^2)/u+\[Beta]1 \[Beta]2 \[Delta]2^2+\[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]2^2+(\[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]2^2)/u+\[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2^2+(\[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2^2)/u+\[Alpha]1 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2^2+(\[Alpha]1 \[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2^2)/u+\[Beta]1^2 \[Beta]2 \[Delta]2^2+\[Alpha]1 \[Beta]1^2 \[Beta]2 \[Delta]2^2+(\[Alpha]1 \[Beta]2^2 \[Delta]2^2)/u+(\[Alpha]2 \[Beta]2^2 \[Delta]2^2)/u+(\[Alpha]1 \[Alpha]2 \[Beta]2^2 \[Delta]2^2)/u+\[Beta]1 \[Beta]2^2 \[Delta]2^2+\[Alpha]1 \[Beta]1 \[Beta]2^2 \[Delta]2^2+(2 \[Alpha]1 \[Beta]2 \[Delta]3)/u+(2 \[Alpha]2 \[Beta]2 \[Delta]3)/u+(2 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Delta]3)/u+(\[Alpha]2^2 \[Beta]2 \[Delta]3)/u+2 \[Beta]1 \[Beta]2 \[Delta]3+\[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]3+(\[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]3)/u+\[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]3+(\[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]3)/u+\[Beta]1^2 \[Beta]2 \[Delta]3+(\[Alpha]1 \[Beta]2^2 \[Delta]3)/u+(\[Alpha]2 \[Beta]2^2 \[Delta]3)/u+\[Beta]1 \[Beta]2^2 \[Delta]3+2 \[Beta]1 \[Gamma]1 \[Delta]3+\[Alpha]1 \[Beta]1 \[Gamma]1 \[Delta]3+\[Alpha]2 \[Beta]1 \[Gamma]1 \[Delta]3+\[Beta]1^2 \[Gamma]1 \[Delta]3+(\[Alpha]1 \[Beta]2 \[Gamma]1 \[Delta]3)/v+(\[Alpha]2 \[Beta]2 \[Gamma]1 \[Delta]3)/v+\[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]3+(u \[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]3)/v+(u \[Beta]1 \[Gamma]1^2 \[Delta]3)/v+2 \[Alpha]1 \[Gamma]2 \[Delta]3+2 \[Alpha]2 \[Gamma]2 \[Delta]3+2 \[Alpha]1 \[Alpha]2 \[Gamma]2 \[Delta]3+\[Alpha]2^2 \[Gamma]2 \[Delta]3+2 \[Beta]1 \[Gamma]2 \[Delta]3+2 \[Alpha]1 \[Beta]1 \[Gamma]2 \[Delta]3+2 \[Alpha]2 \[Beta]1 \[Gamma]2 \[Delta]3+\[Beta]1^2 \[Gamma]2 \[Delta]3+2 \[Beta]2 \[Gamma]2 \[Delta]3+2 \[Alpha]1 \[Beta]2 \[Gamma]2 \[Delta]3+2 \[Alpha]2 \[Beta]2 \[Gamma]2 \[Delta]3+2 \[Beta]1 \[Beta]2 \[Gamma]2 \[Delta]3+\[Beta]2^2 \[Gamma]2 \[Delta]3+(2 u \[Gamma]1 \[Gamma]2 \[Delta]3)/v+(2 u \[Alpha]1 \[Gamma]1 \[Gamma]2 \[Delta]3)/v+(2 u \[Alpha]2 \[Gamma]1 \[Gamma]2 \[Delta]3)/v+(2 u \[Beta]1 \[Gamma]1 \[Gamma]2 \[Delta]3)/v+(2 u \[Beta]2 \[Gamma]1 \[Gamma]2 \[Delta]3)/v+(u^2 \[Gamma]1^2 \[Gamma]2 \[Delta]3)/v^2+(\[Alpha]1 \[Delta]1 \[Delta]3)/u+(\[Alpha]2 \[Delta]1 \[Delta]3)/u+\[Beta]1 \[Delta]1 \[Delta]3+(\[Gamma]1 \[Delta]1 \[Delta]3)/v+(2 \[Alpha]1 \[Beta]2 \[Delta]2 \[Delta]3)/u+(2 \[Alpha]2 \[Beta]2 \[Delta]2 \[Delta]3)/u+(2 \[Alpha]1 \[Alpha]2 \[Beta]2 \[Delta]2 \[Delta]3)/u+(\[Alpha]2^2 \[Beta]2 \[Delta]2 \[Delta]3)/u+2 \[Beta]1 \[Beta]2 \[Delta]2 \[Delta]3+\[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]2 \[Delta]3+(\[Alpha]1 \[Beta]1 \[Beta]2 \[Delta]2 \[Delta]3)/u+\[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2 \[Delta]3+(\[Alpha]2 \[Beta]1 \[Beta]2 \[Delta]2 \[Delta]3)/u+\[Beta]1^2 \[Beta]2 \[Delta]2 \[Delta]3+(\[Alpha]1 \[Beta]2^2 \[Delta]2 \[Delta]3)/u+(\[Alpha]2 \[Beta]2^2 \[Delta]2 \[Delta]3)/u+\[Beta]1 \[Beta]2^2 \[Delta]2 \[Delta]3+\[Beta]1 \[Gamma]1 \[Delta]2 \[Delta]3+(\[Alpha]2 \[Beta]2 \[Gamma]1 \[Delta]2 \[Delta]3)/v+(u \[Beta]1 \[Beta]2 \[Gamma]1 \[Delta]2 \[Delta]3)/v+\[Alpha]1 \[Gamma]2 \[Delta]2 \[Delta]3+\[Alpha]2 \[Gamma]2 \[Delta]2 \[Delta]3+\[Alpha]1 \[Alpha]2 \[Gamma]2 \[Delta]2 \[Delta]3+\[Beta]1 \[Gamma]2 \[Delta]2 \[Delta]3+\[Alpha]1 \[Beta]1 \[Gamma]2 \[Delta]2 \[Delta]3+\[Beta]2 \[Gamma]2 \[Delta]2 \[Delta]3+\[Alpha]1 \[Beta]2 \[Gamma]2 \[Delta]2 \[Delta]3+(\[Alpha]1 \[Beta]2 \[Delta]3^2)/u+(\[Alpha]2 \[Beta]2 \[Delta]3^2)/u+\[Beta]1 \[Beta]2 \[Delta]3^2+\[Beta]1 \[Gamma]1 \[Delta]3^2+\[Alpha]1 \[Gamma]2 \[Delta]3^2+\[Alpha]2 \[Gamma]2 \[Delta]3^2+\[Beta]1 \[Gamma]2 \[Delta]3^2+\[Beta]2 \[Gamma]2 \[Delta]3^2+(u \[Gamma]1 \[Gamma]2 \[Delta]3^2)/v
};

wheel4TwoDLimitInt=(n0*(n1/(f1 f2^2 f3)+n2/(f1 f2 f3^2)))/.wheel4TwoDLimitIntRules;

